Tidal effects and renormalization at fourth post-Minkowskian order

We determine the adiabatic tidal contributions to the radiation reacted momentum impulse $\Delta p_i^\mu$ and scattering angle $\theta$ between two scattered massive bodies (neutron stars) at next-to-next-to-leading post-Minkowskian (PM) order. The state-of-the-art three-loop (4PM) worldline quantum field theory toolkit using dimensional regularization is employed to establish the classical observables. We encounter divergent terms in the gravito-electric and gravito-magnetic quadrupolar sectors necessitating the addition of post-adiabatic counterterms in this classical theory. This leads us to include also the leading post-adiabatic tidal contributions to the observables. The resulting renormalization group flow of the associated post-adiabatic Love numbers is established and shown to agree with a recent gravito-electric third post-Newtonian analysis in the non-relativistic limit.

==> anc/ancillary.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Tidal Effects and Renormalization at Fourth Post-Minkowskian Order*)


(* ::Text:: *)
(*Gustav Uhre Jakobsen, Gustav Mogull, Jan Plefka, Benjamin Sauer*)


(* ::Section:: *)
(*Notation*)


(* ::Subsection:: *)
(*Scalars/Constants*)


(* ::Text:: *)
(*-- \[Gamma] := v_1.v_2  (Lorentz factor)*)
(*-- m[i] := m_i  (masses)*)
(*-- \[Nu] := m_1 m_2/(m_1+m_2)^2  (symmetric mass ratio)*)
(*-- \[Delta] := (m_1-m_2)/(m_1+m_2) (relative mass difference)*)
(*-- \[CapitalGamma] := E/M (defined below Eq. (25))*)
(*-- mB := |b|  (modulus of impact parameter)*)
(*-- G (Newton's constant)*)
(*-- c[E,i] := electric quadrupole Love number of i'th body*)
(*-- c[B,i] := magnetic quadrupole Love number of i'th body*)
(*-- \[Kappa][E,i] := electric post-adiabatic coupling of i'th body (Eq. (9))*)
(*-- \[Kappa][B,i] := magnetic post-adiabatic coupling of i'th body (Eq. (9))*)
(*-- c[E,p], c[E,m], c[B,p], c[B,m] := symmetric combinations of Eq. (29)*)
(*-- \[Kappa][E,p], \[Kappa][B,p] := symmetric combinations of Eq. (31)*)


(* ::Subsection:: *)
(*Vectors:*)


(* ::Text:: *)
(*v[i] := v_i  (velocities)*)
(*bHat := (b_2-b_1)/mB  (unit impact parameter)*)


(* ::Subsection:: *)
(*Results:*)


(* ::Text:: *)
(*\[CapitalDelta]p1[n] := impulse at n'th post-Minkowskian order*)
(*\[Theta][n]  := scattering angle at n'th post-Minkowskian order*)
(*LRad[n] := radiative loss of angular momentum at n'th post-Minkowskian order*)
(*PRad[n] := radiative loss of linear momentum at n'th post-Minkowskian order*)


(* ::Subsection:: *)
(*Conservative and dissipative parts*)


(* ::Text:: *)
(*The three variables contribution["cons"], contribution["rad1"] and contribution["rad2"] identify the conservative, rad^1 and rad^2 parts of the results respectively (the latter dissipative parts are introduced below Eq. (23)).*)
(*The lines below can be commented out in order to identify those parts.*)


contribution["cons"]=1
contribution["rad1"]=1
contribution["rad2"]=1


(* ::Section::Closed:: *)
(*Impulse*)


\[CapitalDelta]p1[1] = (bHat*G*(-2 + 4*\[Gamma]^2)*basisFunction[1]*m[1]*m[2]*
     contribution["cons"])/(mB*Sqrt[-1 + \[Gamma]^2])
 
\[CapitalDelta]p1[2] = 
   G^2*(bHat*basisFunction[1]*((225*Pi*(-1 - 6*\[Gamma]^2 + 7*\[Gamma]^4)*
         c["B", 2])/(64*mB^6*Sqrt[-1 + \[Gamma]^2]) + 
       (45*Pi*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*c["E", 2])/
        (64*mB^6*Sqrt[-1 + \[Gamma]^2]))*m[1]^2*m[2]*contribution["cons"] + 
     bHat*basisFunction[1]*((225*Pi*(-1 - 6*\[Gamma]^2 + 7*\[Gamma]^4)*
         c["B", 1])/(64*mB^6*Sqrt[-1 + \[Gamma]^2]) + 
       (45*Pi*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*c["E", 1])/
        (64*mB^6*Sqrt[-1 + \[Gamma]^2]))*m[1]*m[2]^2*contribution["cons"] + 
     bHat*basisFunction[1]*((3*Pi*(-1 + 5*\[Gamma]^2)*m[1]^2*m[2])/
        (4*mB^2*Sqrt[-1 + \[Gamma]^2]) + (3*Pi*(-1 + 5*\[Gamma]^2)*m[1]*
         m[2]^2)/(4*mB^2*Sqrt[-1 + \[Gamma]^2]))*contribution["cons"] + 
     basisFunction[1]*((-2*\[Gamma]*(1 - 2*\[Gamma]^2)^2*m[1]^2*m[2])/
        (mB^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2) - 
       (2*(1 - 2*\[Gamma]^2)^2*m[1]*m[2]^2)/(mB^2*(-1 + \[Gamma])^2*
         (1 + \[Gamma])^2))*contribution["cons"]*v[1] + 
     basisFunction[1]*((2*(1 - 2*\[Gamma]^2)^2*m[1]^2*m[2])/
        (mB^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^2) + 
       (2*\[Gamma]*(1 - 2*\[Gamma]^2)^2*m[1]*m[2]^2)/(mB^2*(-1 + \[Gamma])^2*
         (1 + \[Gamma])^2))*contribution["cons"]*v[2])
 
\[CapitalDelta]p1[3] = 
   G^3*(bHat*(basisFunction[2]*((576*(16 + 237*\[Gamma]^2 + 220*\[Gamma]^4)*
           c["B", 2])/(mB^7*(-1 + \[Gamma]^2)^(5/2)) + 
         (288*(33 + 474*\[Gamma]^2 + 440*\[Gamma]^4)*c["E", 2])/
          (mB^7*(-1 + \[Gamma]^2)^(5/2)))*m[1]^2*m[2]^2*contribution["cons"] + 
       basisFunction[1]*(((384*(-1 - 16*\[Gamma]^2 + 80*\[Gamma]^4)*
             c["B", 2])/(35*mB^7*Sqrt[-1 + \[Gamma]^2]) + 
           (192*(-5 + 72*\[Gamma]^2 - 192*\[Gamma]^4 + 160*\[Gamma]^6)*
             c["E", 2])/(35*mB^7*(-1 + \[Gamma]^2)^(3/2)))*m[1]^3*m[2] + 
         ((192*\[Gamma]*(2006 + 4733*\[Gamma]^2 + 392*\[Gamma]^4 - 
              52*\[Gamma]^6 + 16*\[Gamma]^8)*c["B", 2])/
            (5*mB^7*(-1 + \[Gamma]^2)^(5/2)) + 
           (96*\[Gamma]*(4047 + 9426*\[Gamma]^2 + 804*\[Gamma]^4 - 
              104*\[Gamma]^6 + 32*\[Gamma]^8)*c["E", 2])/
            (5*mB^7*(-1 + \[Gamma]^2)^(5/2)))*m[1]^2*m[2]^2)*
        contribution["cons"]) + 
     bHat*(basisFunction[2]*((576*(16 + 237*\[Gamma]^2 + 220*\[Gamma]^4)*
           c["B", 1])/(mB^7*(-1 + \[Gamma]^2)^(5/2)) + 
         (288*(33 + 474*\[Gamma]^2 + 440*\[Gamma]^4)*c["E", 1])/
          (mB^7*(-1 + \[Gamma]^2)^(5/2)))*m[1]^2*m[2]^2*contribution["cons"] + 
       basisFunction[1]*(((192*\[Gamma]*(2006 + 4733*\[Gamma]^2 + 
              392*\[Gamma]^4 - 52*\[Gamma]^6 + 16*\[Gamma]^8)*c["B", 1])/
            (5*mB^7*(-1 + \[Gamma]^2)^(5/2)) + 
           (96*\[Gamma]*(4047 + 9426*\[Gamma]^2 + 804*\[Gamma]^4 - 
              104*\[Gamma]^6 + 32*\[Gamma]^8)*c["E", 1])/
            (5*mB^7*(-1 + \[Gamma]^2)^(5/2)))*m[1]^2*m[2]^2 + 
         ((384*(-1 - 16*\[Gamma]^2 + 80*\[Gamma]^4)*c["B", 1])/
            (35*mB^7*Sqrt[-1 + \[Gamma]^2]) + 
           (192*(-5 + 72*\[Gamma]^2 - 192*\[Gamma]^4 + 160*\[Gamma]^6)*
             c["E", 1])/(35*mB^7*(-1 + \[Gamma]^2)^(3/2)))*m[1]*m[2]^3)*
        contribution["cons"]) + 
     bHat*(basisFunction[2]*((8*(-3 - 12*\[Gamma]^2 + 4*\[Gamma]^4)*m[1]^2*
           m[2]^2*contribution["cons"])/(mB^3*Sqrt[-1 + \[Gamma]^2]) - 
         (4*\[Gamma]*(1 - 2*\[Gamma]^2)^2*(-3 + 2*\[Gamma]^2)*m[1]^2*m[2]^2*
           contribution["rad1"])/(mB^3*(-1 + \[Gamma]^2)^2)) + 
       basisFunction[1]*((((-2 + 32*\[Gamma]^2 - 64*\[Gamma]^4 + 
              32*\[Gamma]^6)*m[1]^3*m[2])/(mB^3*(-1 + \[Gamma]^2)^(5/2)) + 
           (4*\[Gamma]*(-53 + 120*\[Gamma]^2 - 90*\[Gamma]^4 + 20*\[Gamma]^6)*
             m[1]^2*m[2]^2)/(3*mB^3*(-1 + \[Gamma]^2)^(5/2)) + 
           ((-2 + 32*\[Gamma]^2 - 64*\[Gamma]^4 + 32*\[Gamma]^6)*m[1]*m[2]^3)/
            (mB^3*(-1 + \[Gamma]^2)^(5/2)))*contribution["cons"] - 
         (4*(1 - 2*\[Gamma]^2)^2*(-8 + 5*\[Gamma]^2)*m[1]^2*m[2]^2*
           contribution["rad1"])/(3*mB^3*(-1 + \[Gamma]^2)^2))) + 
     basisFunction[1]*
      ((((-225*Pi*\[Gamma]*(-1 - 5*\[Gamma]^2 + 14*\[Gamma]^4)*c["B", 1])/
            (32*mB^7*(-1 + \[Gamma]^2)) - (45*Pi*\[Gamma]*
             (-11 + 52*\[Gamma]^2 - 95*\[Gamma]^4 + 70*\[Gamma]^6)*c["E", 1])/
            (32*mB^7*(-1 + \[Gamma]^2)^2))*m[1]^2*m[2]^2 + 
         ((-225*Pi*(-1 - 5*\[Gamma]^2 + 14*\[Gamma]^4)*c["B", 1])/
            (32*mB^7*(-1 + \[Gamma]^2)) - (45*Pi*(-11 + 52*\[Gamma]^2 - 
              95*\[Gamma]^4 + 70*\[Gamma]^6)*c["E", 1])/
            (32*mB^7*(-1 + \[Gamma]^2)^2))*m[1]*m[2]^3)*contribution["cons"] + 
       ((45*Pi*(-1 + \[Gamma])^2*\[Gamma]*(15984 - 17769*\[Gamma] + 
            3690*\[Gamma]^2 + 1840*\[Gamma]^3 + 630*\[Gamma]^4 + 
            105*\[Gamma]^5)*c["B", 1])/(64*mB^7*(1 + \[Gamma])^4*
           Sqrt[-1 + \[Gamma]^2]) - (45*Pi*\[Gamma]*(-16272 + 
            49473*\[Gamma] - 55212*\[Gamma]^2 + 23539*\[Gamma]^3 - 
            584*\[Gamma]^4 - 839*\[Gamma]^5 - 420*\[Gamma]^6 + 
            105*\[Gamma]^7 + 168*\[Gamma]^8 + 42*\[Gamma]^9)*c["E", 1])/
          (64*mB^7*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*m[1]^2*m[2]^2*
        contribution["rad1"])*v[1] + 
     ((Pi*\[Gamma]^2*(-33 + 112*\[Gamma]^2 - 165*\[Gamma]^4 + 70*\[Gamma]^6)*
         basisFunction[2]*m[1]^2*m[2]^2*contribution["rad1"])/
        (16*mB^3*(-1 + \[Gamma]^2)^(5/2)) + 
       (Pi*\[Gamma]*(-5 + 76*\[Gamma] - 150*\[Gamma]^2 + 60*\[Gamma]^3 + 
          35*\[Gamma]^4)*basisFunction[3]*m[1]^2*m[2]^2*contribution["rad1"])/
        (8*mB^3*(-1 + \[Gamma]^2)^(3/2)) + basisFunction[1]*
        (((-3*Pi*\[Gamma]*(1 - 7*\[Gamma]^2 + 10*\[Gamma]^4)*m[1]^3*m[2])/
            (2*mB^3*(-1 + \[Gamma]^2)^2) - (3*Pi*(1 - 7*\[Gamma]^2 + 
              10*\[Gamma]^4)*m[1]^2*m[2]^2)/(2*mB^3*(-1 + \[Gamma])^2*
             (1 + \[Gamma])) - (3*Pi*(1 - 7*\[Gamma]^2 + 10*\[Gamma]^4)*m[1]*
             m[2]^3)/(2*mB^3*(-1 + \[Gamma]^2)^2))*contribution["cons"] - 
         (Pi*\[Gamma]*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 
            912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 
            210*\[Gamma]^6)*m[1]^2*m[2]^2*contribution["rad1"])/
          (48*mB^3*(-1 + \[Gamma]^2)^(5/2))))*v[1] + 
     (basisFunction[3]*((-1575*Pi*(-1 + \[Gamma])*(1 + \[Gamma])*
           (\[Gamma] + 3*\[Gamma]^3)*c["B", 2])/(32*mB^7*
           Sqrt[-1 + \[Gamma]^2]) - (225*Pi*\[Gamma]*(9 - 14*\[Gamma]^2 + 
            21*\[Gamma]^4)*c["E", 2])/(32*mB^7*Sqrt[-1 + \[Gamma]^2]))*m[1]^2*
        m[2]^2*contribution["rad1"] + basisFunction[2]*
        ((-1575*Pi*\[Gamma]^2*(-3 - 7*\[Gamma]^2 + 6*\[Gamma]^4)*c["B", 2])/
          (128*mB^7*Sqrt[-1 + \[Gamma]^2]) - 
         (225*Pi*\[Gamma]^2*(-27 + 60*\[Gamma]^2 - 91*\[Gamma]^4 + 
            42*\[Gamma]^6)*c["E", 2])/(128*mB^7*(-1 + \[Gamma]^2)^(3/2)))*
        m[1]^2*m[2]^2*contribution["rad1"] + basisFunction[1]*
        ((((-225*Pi*\[Gamma]*(-1 - 5*\[Gamma]^2 + 14*\[Gamma]^4)*c["B", 2])/
              (32*mB^7*(-1 + \[Gamma]^2)) - (45*Pi*\[Gamma]*(-11 + 
                52*\[Gamma]^2 - 95*\[Gamma]^4 + 70*\[Gamma]^6)*c["E", 2])/
              (32*mB^7*(-1 + \[Gamma]^2)^2))*m[1]^3*m[2] + 
           ((-225*Pi*(-1 - 5*\[Gamma]^2 + 14*\[Gamma]^4)*c["B", 2])/
              (32*mB^7*(-1 + \[Gamma]^2)) - (45*Pi*(-11 + 52*\[Gamma]^2 - 
                95*\[Gamma]^4 + 70*\[Gamma]^6)*c["E", 2])/
              (32*mB^7*(-1 + \[Gamma]^2)^2))*m[1]^2*m[2]^2)*contribution["cons"] + 
         ((-15*Pi*\[Gamma]*(-180775 + 535212*\[Gamma] - 543442*\[Gamma]^2 + 
              155292*\[Gamma]^3 + 28288*\[Gamma]^4 - 11660*\[Gamma]^5 - 
              1630*\[Gamma]^6 + 3716*\[Gamma]^7 + 1559*\[Gamma]^8)*c["B", 2])/
            (256*mB^7*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]) - 
           (15*Pi*\[Gamma]*(92160 - 360356*\[Gamma] + 535057*\[Gamma]^2 - 
              349541*\[Gamma]^3 + 65965*\[Gamma]^4 + 20415*\[Gamma]^5 - 
              5645*\[Gamma]^6 - 2463*\[Gamma]^7 + 1551*\[Gamma]^8 + 
              937*\[Gamma]^9)*c["E", 2])/(128*mB^7*(-1 + \[Gamma])*
             (1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*m[1]^2*m[2]^2*
          contribution["rad1"]))*v[1] + basisFunction[1]*
      ((((225*Pi*(-1 - 5*\[Gamma]^2 + 14*\[Gamma]^4)*c["B", 1])/
            (32*mB^7*(-1 + \[Gamma]^2)) + (45*Pi*(-11 + 52*\[Gamma]^2 - 
              95*\[Gamma]^4 + 70*\[Gamma]^6)*c["E", 1])/
            (32*mB^7*(-1 + \[Gamma]^2)^2))*m[1]^2*m[2]^2 + 
         ((225*Pi*\[Gamma]*(-1 - 5*\[Gamma]^2 + 14*\[Gamma]^4)*c["B", 1])/
            (32*mB^7*(-1 + \[Gamma]^2)) + (45*Pi*\[Gamma]*
             (-11 + 52*\[Gamma]^2 - 95*\[Gamma]^4 + 70*\[Gamma]^6)*c["E", 1])/
            (32*mB^7*(-1 + \[Gamma]^2)^2))*m[1]*m[2]^3)*contribution["cons"] + 
       ((-45*Pi*(-1 + \[Gamma])^2*(15984 - 17769*\[Gamma] + 3690*\[Gamma]^2 + 
            1840*\[Gamma]^3 + 630*\[Gamma]^4 + 105*\[Gamma]^5)*c["B", 1])/
          (64*mB^7*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]) + 
         (45*Pi*(-16272 + 49473*\[Gamma] - 55212*\[Gamma]^2 + 
            23539*\[Gamma]^3 - 584*\[Gamma]^4 - 839*\[Gamma]^5 - 
            420*\[Gamma]^6 + 105*\[Gamma]^7 + 168*\[Gamma]^8 + 42*\[Gamma]^9)*
           c["E", 1])/(64*mB^7*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*
        m[1]^2*m[2]^2*contribution["rad1"])*v[2] + 
     ((Pi*\[Gamma]*(33 - 112*\[Gamma]^2 + 165*\[Gamma]^4 - 70*\[Gamma]^6)*
         basisFunction[2]*m[1]^2*m[2]^2*contribution["rad1"])/
        (16*mB^3*(-1 + \[Gamma]^2)^(5/2)) - 
       (Pi*(-5 + 76*\[Gamma] - 150*\[Gamma]^2 + 60*\[Gamma]^3 + 
          35*\[Gamma]^4)*basisFunction[3]*m[1]^2*m[2]^2*contribution["rad1"])/
        (8*mB^3*(-1 + \[Gamma]^2)^(3/2)) + basisFunction[1]*
        (((3*Pi*(1 - 7*\[Gamma]^2 + 10*\[Gamma]^4)*m[1]^3*m[2])/
            (2*mB^3*(-1 + \[Gamma]^2)^2) + (3*Pi*(1 - 7*\[Gamma]^2 + 
              10*\[Gamma]^4)*m[1]^2*m[2]^2)/(2*mB^3*(-1 + \[Gamma])^2*
             (1 + \[Gamma])) + (3*Pi*\[Gamma]*(1 - 7*\[Gamma]^2 + 
              10*\[Gamma]^4)*m[1]*m[2]^3)/(2*mB^3*(-1 + \[Gamma]^2)^2))*
          contribution["cons"] + (Pi*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 
            912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 
            210*\[Gamma]^6)*m[1]^2*m[2]^2*contribution["rad1"])/
          (48*mB^3*(-1 + \[Gamma]^2)^(5/2))))*v[2] + 
     (basisFunction[3]*((1575*(-1 + \[Gamma])*(1 + \[Gamma])*
           (Pi + 3*Pi*\[Gamma]^2)*c["B", 2])/(32*mB^7*
           Sqrt[-1 + \[Gamma]^2]) + (225*Pi*(9 - 14*\[Gamma]^2 + 
            21*\[Gamma]^4)*c["E", 2])/(32*mB^7*Sqrt[-1 + \[Gamma]^2]))*m[1]^2*
        m[2]^2*contribution["rad1"] + basisFunction[2]*
        ((1575*Pi*\[Gamma]*(-3 - 7*\[Gamma]^2 + 6*\[Gamma]^4)*c["B", 2])/
          (128*mB^7*Sqrt[-1 + \[Gamma]^2]) + 
         (225*Pi*\[Gamma]*(-27 + 60*\[Gamma]^2 - 91*\[Gamma]^4 + 
            42*\[Gamma]^6)*c["E", 2])/(128*mB^7*(-1 + \[Gamma]^2)^(3/2)))*
        m[1]^2*m[2]^2*contribution["rad1"] + basisFunction[1]*
        ((((225*Pi*(-1 - 5*\[Gamma]^2 + 14*\[Gamma]^4)*c["B", 2])/
              (32*mB^7*(-1 + \[Gamma]^2)) + (45*Pi*(-11 + 52*\[Gamma]^2 - 
                95*\[Gamma]^4 + 70*\[Gamma]^6)*c["E", 2])/
              (32*mB^7*(-1 + \[Gamma]^2)^2))*m[1]^3*m[2] + 
           ((225*Pi*\[Gamma]*(-1 - 5*\[Gamma]^2 + 14*\[Gamma]^4)*c["B", 2])/
              (32*mB^7*(-1 + \[Gamma]^2)) + (45*Pi*\[Gamma]*(-11 + 
                52*\[Gamma]^2 - 95*\[Gamma]^4 + 70*\[Gamma]^6)*c["E", 2])/
              (32*mB^7*(-1 + \[Gamma]^2)^2))*m[1]^2*m[2]^2)*contribution["cons"] + 
         ((15*Pi*(-180775 + 535212*\[Gamma] - 543442*\[Gamma]^2 + 
              155292*\[Gamma]^3 + 28288*\[Gamma]^4 - 11660*\[Gamma]^5 - 
              1630*\[Gamma]^6 + 3716*\[Gamma]^7 + 1559*\[Gamma]^8)*c["B", 2])/
            (256*mB^7*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]) + 
           (15*Pi*(92160 - 360356*\[Gamma] + 535057*\[Gamma]^2 - 
              349541*\[Gamma]^3 + 65965*\[Gamma]^4 + 20415*\[Gamma]^5 - 
              5645*\[Gamma]^6 - 2463*\[Gamma]^7 + 1551*\[Gamma]^8 + 
              937*\[Gamma]^9)*c["E", 2])/(128*mB^7*(-1 + \[Gamma])*
             (1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*m[1]^2*m[2]^2*
          contribution["rad1"]))*v[2])
 
\[CapitalDelta]p1[4] = 
   G^4*(bHat*(basisFunction[14]*((-21*Pi*(169 + 380*\[Gamma]^2)*m[1]^3*
           m[2]^2)/(32*mB^4*(-1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]) - 
         (21*Pi*(169 + 380*\[Gamma]^2)*m[1]^2*m[2]^3)/
          (32*mB^4*(-1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]))*contribution["cons"] + 
       basisFunction[15]*((-3*Pi*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2)*
           m[1]^3*m[2]^2)/(16*mB^4*(-1 + \[Gamma]^2)^(3/2)) - 
         (3*Pi*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2)*m[1]^2*m[2]^3)/
          (16*mB^4*(-1 + \[Gamma]^2)^(3/2)))*contribution["cons"] + 
       basisFunction[16]*((3*Pi*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 
            1200*\[Gamma]^3)*m[1]^3*m[2]^2)/(16*mB^4*(-1 + \[Gamma]^2)^
            (3/2)) + (3*Pi*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 
            1200*\[Gamma]^3)*m[1]^2*m[2]^3)/(16*mB^4*(-1 + \[Gamma]^2)^
            (3/2)))*contribution["cons"] - basisFunction[11]*
        ((3*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(12 - 45*\[Gamma] + 
            37*\[Gamma]^2 + 30*\[Gamma]^3 - 30*\[Gamma]^4)*m[1]^3*m[2]^2)/
          (mB^4*(-1 + \[Gamma])*(1 + \[Gamma])^2) + 
         (3*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(12 - 45*\[Gamma] + 
            37*\[Gamma]^2 + 30*\[Gamma]^3 - 30*\[Gamma]^4)*m[1]^2*m[2]^3)/
          (mB^4*(-1 + \[Gamma])*(1 + \[Gamma])^2))*contribution["cons"] + 
       basisFunction[19]*((3*Pi*(-5 + 76*\[Gamma] - 150*\[Gamma]^2 + 
            60*\[Gamma]^3 + 35*\[Gamma]^4)*m[1]^3*m[2]^2)/
          (8*mB^4*Sqrt[-1 + \[Gamma]^2]) + 
         (3*Pi*(-5 + 76*\[Gamma] - 150*\[Gamma]^2 + 60*\[Gamma]^3 + 
            35*\[Gamma]^4)*m[1]^2*m[2]^3)/(8*mB^4*Sqrt[-1 + \[Gamma]^2]))*
        contribution["cons"] - Sqrt[-1 + \[Gamma]^2]*basisFunction[18]*
        ((3*Pi*\[Gamma]*(33 - 112*\[Gamma]^2 + 165*\[Gamma]^4 - 
            70*\[Gamma]^6)*m[1]^3*m[2]^2)/(16*mB^4*(-1 + \[Gamma]^2)^2) + 
         (3*Pi*\[Gamma]*(33 - 112*\[Gamma]^2 + 165*\[Gamma]^4 - 
            70*\[Gamma]^6)*m[1]^2*m[2]^3)/(16*mB^4*(-1 + \[Gamma]^2)^2))*
        contribution["cons"] + basisFunction[17]*
        (-1/16*(Pi*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 
             339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*m[1]^3*m[2]^2)/
           (mB^4*(-1 + \[Gamma]^2)^(3/2)) - 
         (Pi*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 
            339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*m[1]^2*m[2]^3)/
          (16*mB^4*(-1 + \[Gamma]^2)^(3/2)))*contribution["cons"] + 
       basisFunction[7]*(((-3*Pi*(8 + 19*\[Gamma] + 60*\[Gamma]^2 + 
              15*\[Gamma]^3)*m[1]^3*m[2]^2)/(2*mB^4*Sqrt[-1 + \[Gamma]^2]) - 
           (3*Pi*(8 + 19*\[Gamma] + 60*\[Gamma]^2 + 15*\[Gamma]^3)*m[1]^2*
             m[2]^3)/(2*mB^4*Sqrt[-1 + \[Gamma]^2]))*contribution["cons"] + 
         (3*Pi*(37 + 390*\[Gamma]^2 - 35*\[Gamma]^4)*m[1]^3*m[2]^2*
           contribution["rad2"])/(8*mB^4*Sqrt[-1 + \[Gamma]^2])) + 
       basisFunction[4]*(((3*Pi*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*
             (11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*m[1]^3*m[2]^2)/
            (32*mB^4*(-1 + \[Gamma]^2)^(7/2)) + 
           (3*Pi*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 
              35*\[Gamma]^4)*m[1]^2*m[2]^3)/(32*mB^4*(-1 + \[Gamma]^2)^
              (7/2)))*contribution["cons"] - (3*Pi*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*
           (11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*m[1]^3*m[2]^2*contribution["rad2"])/
          (32*mB^4*(-1 + \[Gamma]^2)^(7/2))) + basisFunction[5]*
        (((3*Pi*\[Gamma]*(63 + 768*\[Gamma]^2 - 645*\[Gamma]^4 + 
              70*\[Gamma]^6)*m[1]^3*m[2]^2)/(16*mB^4*(-1 + \[Gamma]^2)^
              (3/2)) + (3*Pi*\[Gamma]*(63 + 768*\[Gamma]^2 - 645*\[Gamma]^4 + 
              70*\[Gamma]^6)*m[1]^2*m[2]^3)/(16*mB^4*(-1 + \[Gamma]^2)^
              (3/2)))*contribution["cons"] - (15*Pi*\[Gamma]*(3 + 88*\[Gamma]^2 - 
            81*\[Gamma]^4 + 14*\[Gamma]^6)*m[1]^3*m[2]^2*contribution["rad2"])/
          (8*mB^4*(-1 + \[Gamma]^2)^(3/2))) + basisFunction[9]*
        (((3*Pi*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*m[1]^3*
             m[2]^2)/(4*mB^4*Sqrt[-1 + \[Gamma]^2]) + 
           (3*Pi*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*
             m[1]^2*m[2]^3)/(4*mB^4*Sqrt[-1 + \[Gamma]^2]))*contribution["cons"] + 
         (3*Pi*(139 + 844*\[Gamma]^2 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 
            315*\[Gamma]^8)*m[1]^3*m[2]^2*contribution["rad2"])/
          (32*mB^4*Sqrt[-1 + \[Gamma]^2])) + basisFunction[8]*
        (((-3*Pi*(1 + \[Gamma])*(12 + 64*\[Gamma] + 65*\[Gamma]^2 - 
              5*\[Gamma]^3 - 25*\[Gamma]^4 + 25*\[Gamma]^5)*m[1]^3*m[2]^2)/
            (8*mB^4*Sqrt[-1 + \[Gamma]^2]) - (3*Pi*(1 + \[Gamma])*
             (12 + 64*\[Gamma] + 65*\[Gamma]^2 - 5*\[Gamma]^3 - 
              25*\[Gamma]^4 + 25*\[Gamma]^5)*m[1]^2*m[2]^3)/
            (8*mB^4*Sqrt[-1 + \[Gamma]^2]))*contribution["cons"] + 
         (3*Pi*(395 - 608*\[Gamma] + 2764*\[Gamma]^2 - 480*\[Gamma]^3 + 
            450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*m[1]^3*m[2]^2*
           contribution["rad2"])/(64*mB^4*Sqrt[-1 + \[Gamma]^2])) + 
       basisFunction[2]*((-1/16*(Pi*\[Gamma]*(-3453 + 10512*\[Gamma] - 7142*
                \[Gamma]^2 - 5280*\[Gamma]^3 + 5279*\[Gamma]^4 + 1008*
                \[Gamma]^5 + 48*\[Gamma]^6 - 1440*\[Gamma]^7 + 420*
                \[Gamma]^8)*m[1]^3*m[2]^2)/(mB^4*(-1 + \[Gamma]^2)^(5/2)) - 
           (Pi*\[Gamma]*(-3453 + 10512*\[Gamma] - 7142*\[Gamma]^2 - 
              5280*\[Gamma]^3 + 5279*\[Gamma]^4 + 1008*\[Gamma]^5 + 
              48*\[Gamma]^6 - 1440*\[Gamma]^7 + 420*\[Gamma]^8)*m[1]^2*
             m[2]^3)/(16*mB^4*(-1 + \[Gamma]^2)^(5/2)))*contribution["cons"] + 
         ((Pi*\[Gamma]*(-255 + 246*\[Gamma] + 2318*\[Gamma]^2 - 
              1304*\[Gamma]^3 - 6043*\[Gamma]^4 + 2590*\[Gamma]^5 + 
              5744*\[Gamma]^6 - 2060*\[Gamma]^7 - 1780*\[Gamma]^8 + 
              560*\[Gamma]^9)*m[1]^3*m[2]^2)/(16*mB^4*(-1 + \[Gamma]^2)^3) + 
           (Pi*\[Gamma]*(-288 + 279*\[Gamma] + 2496*\[Gamma]^2 - 
              1482*\[Gamma]^3 - 6432*\[Gamma]^4 + 2979*\[Gamma]^5 + 
              6144*\[Gamma]^6 - 2460*\[Gamma]^7 - 1920*\[Gamma]^8 + 
              700*\[Gamma]^9)*m[1]^2*m[2]^3)/(16*mB^4*(-1 + \[Gamma]^2)^3))*
          contribution["rad1"] + (Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*
           (477 - 5139*\[Gamma] + 13398*\[Gamma]^2 - 7182*\[Gamma]^3 - 
            9711*\[Gamma]^4 + 7105*\[Gamma]^5 + 1968*\[Gamma]^6 + 
            188*\[Gamma]^7 - 1060*\[Gamma]^8 - 140*\[Gamma]^9)*m[1]^3*m[2]^2*
           contribution["rad2"])/(16*mB^4*(-1 + \[Gamma])^3*(1 + \[Gamma])^4)) + 
       basisFunction[6]*(((Pi*\[Gamma]*(852 + 283*\[Gamma]^2 + 
              140*\[Gamma]^4 - 75*\[Gamma]^6)*m[1]^3*m[2]^2)/
            (2*mB^4*(-1 + \[Gamma]^2)^(3/2)) + 
           (Pi*\[Gamma]*(852 + 283*\[Gamma]^2 + 140*\[Gamma]^4 - 
              75*\[Gamma]^6)*m[1]^2*m[2]^3)/(2*mB^4*(-1 + \[Gamma]^2)^(3/2)))*
          contribution["cons"] + (Pi*\[Gamma]*(1447 - 12629*\[Gamma]^2 + 
            3870*\[Gamma]^4 - 6594*\[Gamma]^6 + 3555*\[Gamma]^8 - 
            945*\[Gamma]^10)*m[1]^3*m[2]^2*contribution["rad2"])/
          (16*mB^4*(-1 + \[Gamma]^2)^(5/2))) + basisFunction[3]*
        (((Pi*(-1759 - 6744*\[Gamma] - 3692*\[Gamma]^2 - 2044*\[Gamma]^3 - 
              2787*\[Gamma]^4 - 1112*\[Gamma]^5 - 210*\[Gamma]^6 + 
              300*\[Gamma]^7)*m[1]^3*m[2]^2)/(16*mB^4*(-1 + \[Gamma]^2)^
              (3/2)) + (Pi*(-1759 - 6744*\[Gamma] - 3692*\[Gamma]^2 - 
              2044*\[Gamma]^3 - 2787*\[Gamma]^4 - 1112*\[Gamma]^5 - 
              210*\[Gamma]^6 + 300*\[Gamma]^7)*m[1]^2*m[2]^3)/
            (16*mB^4*(-1 + \[Gamma]^2)^(3/2)))*contribution["cons"] + 
         ((Pi*(129 - 366*\[Gamma] - 444*\[Gamma]^2 + 1432*\[Gamma]^3 - 
              27*\[Gamma]^4 - 970*\[Gamma]^5 - 50*\[Gamma]^6 + 
              280*\[Gamma]^7)*m[1]^3*m[2]^2)/(8*mB^4*(-1 + \[Gamma]^2)^2) + 
           (Pi*(124 - 285*\[Gamma] - 660*\[Gamma]^2 + 1480*\[Gamma]^3 + 
              400*\[Gamma]^4 - 1425*\[Gamma]^5 + 350*\[Gamma]^7)*m[1]^2*
             m[2]^3)/(8*mB^4*(-1 + \[Gamma]^2)^2))*contribution["rad1"] + 
         (Pi*(-1444 - 2845*\[Gamma] + 15092*\[Gamma]^2 + 20791*\[Gamma]^3 + 
            7052*\[Gamma]^4 - 7962*\[Gamma]^5 + 6972*\[Gamma]^6 + 
            16022*\[Gamma]^7 - 280*\[Gamma]^8 - 10665*\[Gamma]^9 + 
            2835*\[Gamma]^11)*m[1]^3*m[2]^2*contribution["rad2"])/
          (32*mB^4*(-1 + \[Gamma]^2)^(5/2))) + basisFunction[1]*
        (((3*Pi*(-3 + 377*\[Gamma]^2 - 1017*\[Gamma]^4 + 515*\[Gamma]^6)*
             m[1]^4*m[2])/(64*mB^4*(-1 + \[Gamma]^2)^(5/2)) + 
           (Pi*(45 - 207*\[Gamma]^2 + 1471*\[Gamma]^4 - 13349*\[Gamma]^6 + 
              (37478 + 288*Pi^2)*\[Gamma]^7 - 8*(7981 + 228*Pi^2)*\[Gamma]^
                8 + 20*(2377 + 126*Pi^2)*\[Gamma]^9 + 16*(617 + 138*Pi^2)*
               \[Gamma]^10 - 2*(8069 + 3312*Pi^2)*\[Gamma]^11 + 
              16*(-883 + 66*Pi^2)*\[Gamma]^12 + 48*(-163 + 107*Pi^2)*\[Gamma]^
                13 - 160*(-149 + 9*Pi^2)*\[Gamma]^14 - 480*(9 + 4*Pi^2)*
               \[Gamma]^15 - 3600*\[Gamma]^16 + 600*Pi^2*\[Gamma]^17)*m[1]^3*
             m[2]^2)/(192*mB^4*\[Gamma]^7*(-1 + \[Gamma]^2)^(5/2)) + 
           (Pi*(45 - 207*\[Gamma]^2 + 1471*\[Gamma]^4 - 13349*\[Gamma]^6 + 
              (37478 + 288*Pi^2)*\[Gamma]^7 - 8*(7981 + 228*Pi^2)*\[Gamma]^
                8 + 20*(2377 + 126*Pi^2)*\[Gamma]^9 + 16*(617 + 138*Pi^2)*
               \[Gamma]^10 - 2*(8069 + 3312*Pi^2)*\[Gamma]^11 + 
              16*(-883 + 66*Pi^2)*\[Gamma]^12 + 48*(-163 + 107*Pi^2)*\[Gamma]^
                13 - 160*(-149 + 9*Pi^2)*\[Gamma]^14 - 480*(9 + 4*Pi^2)*
               \[Gamma]^15 - 3600*\[Gamma]^16 + 600*Pi^2*\[Gamma]^17)*m[1]^2*
             m[2]^3)/(192*mB^4*\[Gamma]^7*(-1 + \[Gamma]^2)^(5/2)) + 
           (3*Pi*(-3 + 377*\[Gamma]^2 - 1017*\[Gamma]^4 + 515*\[Gamma]^6)*
             m[1]*m[2]^4)/(64*mB^4*(-1 + \[Gamma]^2)^(5/2)))*contribution["cons"] + 
         ((Pi*(1049 + 496*\[Gamma] - 8700*\[Gamma]^2 + 16658*\[Gamma]^3 - 
              9563*\[Gamma]^4 - 13176*\[Gamma]^5 + 15822*\[Gamma]^6 + 
              1338*\[Gamma]^7 - 3456*\[Gamma]^8 - 420*\[Gamma]^9)*m[1]^3*
             m[2]^2)/(48*mB^4*(-1 + \[Gamma]^2)^3) - 
           (Pi*(102 - 4983*\[Gamma] + 12882*\[Gamma]^2 - 11744*\[Gamma]^3 - 
              2154*\[Gamma]^4 + 20405*\[Gamma]^5 - 17562*\[Gamma]^6 + 
              234*\[Gamma]^7 + 1932*\[Gamma]^8 + 840*\[Gamma]^9)*m[1]^2*
             m[2]^3)/(48*mB^4*(-1 + \[Gamma]^2)^3))*contribution["rad1"] + 
         (Pi*(210 + 210*\[Gamma] - 1065*\[Gamma]^2 - 1065*\[Gamma]^3 + 
            4285*\[Gamma]^4 + 4285*\[Gamma]^5 - 15477*\[Gamma]^6 - 
            15477*\[Gamma]^7 + 50137*\[Gamma]^8 + 84977*\[Gamma]^9 - 
            429779*\[Gamma]^10 + 566017*\[Gamma]^11 - 196973*\[Gamma]^12 - 
            308481*\[Gamma]^13 + 425825*\[Gamma]^14 - 144943*\[Gamma]^15 - 
            138495*\[Gamma]^16 + 138105*\[Gamma]^17 + 65760*\[Gamma]^18 - 
            101700*\[Gamma]^19 - 11340*\[Gamma]^20 + 22680*\[Gamma]^21)*
           m[1]^3*m[2]^2*contribution["rad2"])/(768*mB^4*(-1 + \[Gamma])^2*
           \[Gamma]^9*(1 + \[Gamma])^3*Sqrt[-1 + \[Gamma]^2]))) + 
     bHat*(basisFunction[19]*((-11025*Pi*Sqrt[-1 + \[Gamma]^2]*
           (-1 - 2*\[Gamma]^2 + 3*\[Gamma]^4)*c["B", 1])/(32*mB^8) - 
         (1575*Pi*Sqrt[-1 + \[Gamma]^2]*(9 - 14*\[Gamma]^2 + 21*\[Gamma]^4)*
           c["E", 1])/(32*mB^8))*m[1]^3*m[2]^2*contribution["cons"] - 
       Sqrt[-1 + \[Gamma]^2]*basisFunction[18]*
        ((11025*Pi*\[Gamma]*(-3 - 7*\[Gamma]^2 + 6*\[Gamma]^4)*c["B", 1])/
          (128*mB^8) + (1575*Pi*\[Gamma]*(-27 + 60*\[Gamma]^2 - 
            91*\[Gamma]^4 + 42*\[Gamma]^6)*c["E", 1])/
          (128*mB^8*(-1 + \[Gamma]^2)))*m[1]^3*m[2]^2*contribution["cons"] - 
       basisFunction[11]*((11025*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*
           (-3 - 7*\[Gamma]^2 + 6*\[Gamma]^4)*c["B", 1])/(32*mB^8) + 
         (1575*Pi*\[Gamma]*(-27 + 60*\[Gamma]^2 - 91*\[Gamma]^4 + 
            42*\[Gamma]^6)*c["E", 1])/(32*mB^8*Sqrt[-1 + \[Gamma]^2]))*m[1]^3*
        m[2]^2*contribution["cons"] + basisFunction[15]*
        ((3*Pi*(1734571 + 7194519*\[Gamma] + 23712114*\[Gamma]^2 + 
            18032370*\[Gamma]^3 + 19357355*\[Gamma]^4 + 1634535*\[Gamma]^5 - 
            93800*\[Gamma]^6 - 25200*\[Gamma]^7 + 16800*\[Gamma]^8)*
           c["B", 1])/(44*mB^8*(-1 + \[Gamma])^3*(1 + \[Gamma])^2*
           Sqrt[-1 + \[Gamma]^2]) + (3*Pi*(27713701 + 115231764*\[Gamma] + 
            379833714*\[Gamma]^2 + 288641340*\[Gamma]^3 + 
            309722025*\[Gamma]^4 + 26152560*\[Gamma]^5 - 1500800*\[Gamma]^6 - 
            403200*\[Gamma]^7 + 268800*\[Gamma]^8)*c["E", 1])/
          (704*mB^8*(-1 + \[Gamma])^3*(1 + \[Gamma])^2*
           Sqrt[-1 + \[Gamma]^2]))*m[1]^2*m[2]^3*contribution["cons"] + 
       basisFunction[16]*((-3*Pi*(2871792 + 7791869*\[Gamma] + 
            48491739*\[Gamma]^2 + 24159378*\[Gamma]^3 + 54353130*\[Gamma]^4 + 
            4028485*\[Gamma]^5 + 1653435*\[Gamma]^6 - 231700*\[Gamma]^7 - 
            25200*\[Gamma]^8 + 33600*\[Gamma]^9)*c["B", 1])/
          (44*mB^8*(-1 + \[Gamma])^3*(1 + \[Gamma])^2*
           Sqrt[-1 + \[Gamma]^2]) - (3*Pi*(22925826 + 62403757*\[Gamma] + 
            388406472*\[Gamma]^2 + 193363794*\[Gamma]^3 + 
            434886750*\[Gamma]^4 + 32232225*\[Gamma]^5 + 
            13227480*\[Gamma]^6 - 1853600*\[Gamma]^7 - 201600*\[Gamma]^8 + 
            268800*\[Gamma]^9)*c["E", 1])/(352*mB^8*(-1 + \[Gamma])^3*
           (1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]))*m[1]^2*m[2]^3*
        contribution["cons"] + basisFunction[14]*
        ((3*Pi*(717948 + 14070902*\[Gamma]^2 + 19628127*\[Gamma]^4 + 
            1420480*\[Gamma]^6 - 64225*\[Gamma]^8 + 8400*\[Gamma]^10)*
           c["B", 1])/(22*mB^8*(-1 + \[Gamma])^3*(1 + \[Gamma])^2*
           Sqrt[-1 + \[Gamma]^2]) + (3*Pi*(22925826 + 450810229*\[Gamma]^2 + 
            628250544*\[Gamma]^4 + 45459705*\[Gamma]^6 - 2055200*\[Gamma]^8 + 
            268800*\[Gamma]^10)*c["E", 1])/(704*mB^8*(-1 + \[Gamma])^3*
           (1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]))*m[1]^2*m[2]^3*
        contribution["cons"] + basisFunction[17]*
        (((-105*Pi*Sqrt[-1 + \[Gamma]^2]*(-180775 + 535212*\[Gamma] - 
              543442*\[Gamma]^2 + 155292*\[Gamma]^3 + 28288*\[Gamma]^4 - 
              11660*\[Gamma]^5 - 1630*\[Gamma]^6 + 3716*\[Gamma]^7 + 
              1559*\[Gamma]^8)*c["B", 1])/(256*mB^8*(1 + \[Gamma])^4) - 
           (105*Pi*Sqrt[-1 + \[Gamma]^2]*(92160 - 360356*\[Gamma] + 
              535057*\[Gamma]^2 - 349541*\[Gamma]^3 + 65965*\[Gamma]^4 + 
              20415*\[Gamma]^5 - 5645*\[Gamma]^6 - 2463*\[Gamma]^7 + 
              1551*\[Gamma]^8 + 937*\[Gamma]^9)*c["E", 1])/
            (128*mB^8*(-1 + \[Gamma])*(1 + \[Gamma])^4))*m[1]^3*m[2]^2 + 
         ((315*Pi*(-1 + \[Gamma])^3*(15984 - 17769*\[Gamma] + 
              3690*\[Gamma]^2 + 1840*\[Gamma]^3 + 630*\[Gamma]^4 + 
              105*\[Gamma]^5)*c["B", 1])/(64*mB^8*(1 + \[Gamma])^3*
             Sqrt[-1 + \[Gamma]^2]) - (315*Pi*(-1 + \[Gamma])^2*
             (16272 - 33201*\[Gamma] + 22011*\[Gamma]^2 - 1528*\[Gamma]^3 - 
              944*\[Gamma]^4 - 105*\[Gamma]^5 + 315*\[Gamma]^6 + 
              210*\[Gamma]^7 + 42*\[Gamma]^8)*c["E", 1])/
            (64*mB^8*(1 + \[Gamma])^3*Sqrt[-1 + \[Gamma]^2]))*m[1]^2*m[2]^3)*
        contribution["cons"] + basisFunction[8]*
        ((11025*Pi*(-1 + \[Gamma])*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]*
           (1 + 3*\[Gamma]^2)*c["B", 1])/(16*mB^8) + 
         (1575*Pi*Sqrt[-1 + \[Gamma]^2]*(9 - 14*\[Gamma]^2 + 21*\[Gamma]^4)*
           c["E", 1])/(16*mB^8))*m[1]^3*m[2]^2*contribution["rad2"] + 
       basisFunction[4]*(((-11025*Pi*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*
             (1 + 3*\[Gamma]^2)*c["B", 1])/(256*mB^8*(-1 + \[Gamma]^2)^
              (3/2)) - (1575*Pi*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*
             (9 - 14*\[Gamma]^2 + 21*\[Gamma]^4)*c["E", 1])/
            (256*mB^8*(-1 + \[Gamma]^2)^(5/2)))*m[1]^3*m[2]^2*
          contribution["cons"] + ((11025*Pi*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*
             (1 + 3*\[Gamma]^2)*c["B", 1])/(256*mB^8*(-1 + \[Gamma]^2)^
              (3/2)) + (1575*Pi*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*
             (9 - 14*\[Gamma]^2 + 21*\[Gamma]^4)*c["E", 1])/
            (256*mB^8*(-1 + \[Gamma]^2)^(5/2)))*m[1]^3*m[2]^2*
          contribution["rad2"]) + basisFunction[9]*
        (((-11025*Pi*Sqrt[-1 + \[Gamma]^2]*(-1 - 2*\[Gamma]^2 + 3*\[Gamma]^4)*
             c["B", 1])/(16*mB^8) - (1575*Pi*Sqrt[-1 + \[Gamma]^2]*
             (9 - 14*\[Gamma]^2 + 21*\[Gamma]^4)*c["E", 1])/(16*mB^8))*m[1]^3*
          m[2]^2*contribution["cons"] + ((11025*Pi*Sqrt[-1 + \[Gamma]^2]*
             (-1 - 2*\[Gamma]^2 + 3*\[Gamma]^4)*c["B", 1])/(16*mB^8) + 
           (1575*Pi*Sqrt[-1 + \[Gamma]^2]*(9 - 14*\[Gamma]^2 + 21*\[Gamma]^4)*
             c["E", 1])/(16*mB^8))*m[1]^3*m[2]^2*contribution["rad2"]) + 
       basisFunction[7]*(((-11025*Pi*Sqrt[-1 + \[Gamma]^2]*
             (-1 - 2*\[Gamma]^2 + 3*\[Gamma]^4)*c["B", 1])/(32*mB^8) - 
           (1575*Pi*Sqrt[-1 + \[Gamma]^2]*(9 - 14*\[Gamma]^2 + 21*\[Gamma]^4)*
             c["E", 1])/(32*mB^8))*m[1]^3*m[2]^2*contribution["cons"] + 
         ((11025*Pi*Sqrt[-1 + \[Gamma]^2]*(-1 - 2*\[Gamma]^2 + 3*\[Gamma]^4)*
             c["B", 1])/(16*mB^8) + (1575*Pi*Sqrt[-1 + \[Gamma]^2]*
             (9 - 14*\[Gamma]^2 + 21*\[Gamma]^4)*c["E", 1])/(16*mB^8))*m[1]^3*
          m[2]^2*contribution["rad2"]) + basisFunction[5]*
        (((-33075*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-3 - 7*\[Gamma]^2 + 
              6*\[Gamma]^4)*c["B", 1])/(128*mB^8) - 
           (4725*Pi*\[Gamma]*(-27 + 60*\[Gamma]^2 - 91*\[Gamma]^4 + 
              42*\[Gamma]^6)*c["E", 1])/(128*mB^8*Sqrt[-1 + \[Gamma]^2]))*
          m[1]^3*m[2]^2*contribution["cons"] + 
         ((11025*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-3 - 7*\[Gamma]^2 + 
              6*\[Gamma]^4)*c["B", 1])/(32*mB^8) + 
           (1575*Pi*\[Gamma]*(-27 + 60*\[Gamma]^2 - 91*\[Gamma]^4 + 
              42*\[Gamma]^6)*c["E", 1])/(32*mB^8*Sqrt[-1 + \[Gamma]^2]))*
          m[1]^3*m[2]^2*contribution["rad2"]) + basisFunction[3]*
        ((((-105*Pi*Sqrt[-1 + \[Gamma]^2]*(-542539 - 1604780*\[Gamma] - 
                1632038*\[Gamma]^2 - 463308*\[Gamma]^3 + 82724*\[Gamma]^4 + 
                34124*\[Gamma]^5 - 1466*\[Gamma]^6 - 13716*\[Gamma]^7 + 
                5319*\[Gamma]^8)*c["B", 1])/(256*mB^8*(-1 + \[Gamma])^4) - 
             (15*Pi*Sqrt[-1 + \[Gamma]^2]*(-1934397 - 7570365*\[Gamma] - 
                11235769*\[Gamma]^2 - 7333941*\[Gamma]^3 - 1388903*
                 \[Gamma]^4 + 419941*\[Gamma]^5 + 127533*\[Gamma]^6 - 
                48727*\[Gamma]^7 - 39312*\[Gamma]^8 + 21924*\[Gamma]^9)*c[
                "E", 1])/(128*mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])))*m[1]^3*
            m[2]^2 + ((-315*Pi*(-25712 - 98681*\[Gamma] - 143541*\[Gamma]^2 - 
                93305*\[Gamma]^3 - 19021*\[Gamma]^4 + 45*\[Gamma]^5 + 
                265*\[Gamma]^6 - 315*\[Gamma]^7 + 105*\[Gamma]^8)*c["B", 1])/
              (64*mB^8*(-1 + \[Gamma])^3*Sqrt[-1 + \[Gamma]^2]) + 
             (315*Pi*(26000 + 98705*\[Gamma] + 143277*\[Gamma]^2 + 
                93535*\[Gamma]^3 + 19195*\[Gamma]^4 - 255*\[Gamma]^5 - 
                419*\[Gamma]^6 + 525*\[Gamma]^7 - 63*\[Gamma]^8 - 
                126*\[Gamma]^9 + 42*\[Gamma]^10)*c["E", 1])/
              (64*mB^8*(-1 + \[Gamma])^3*Sqrt[-1 + \[Gamma]^2]))*m[1]^2*
            m[2]^3)*contribution["cons"] + 
         (((-315*Pi*\[Gamma]*(-3 - 14*\[Gamma]^2 + 15*\[Gamma]^4)*c["B", 1])/
              (8*mB^8) - (45*Pi*\[Gamma]*(-43 + 125*\[Gamma]^2 - 
                203*\[Gamma]^4 + 105*\[Gamma]^6)*c["E", 1])/(8*mB^8*(-1 + 
                \[Gamma]^2)))*m[1]^3*m[2]^2 + 
           ((-225*Pi*(-1 - 5*\[Gamma]^2 + 14*\[Gamma]^4)*c["B", 1])/
              (8*mB^8) - (45*Pi*(-11 + 52*\[Gamma]^2 - 95*\[Gamma]^4 + 
                70*\[Gamma]^6)*c["E", 1])/(8*mB^8*(-1 + \[Gamma]^2)))*m[1]^2*
            m[2]^3)*contribution["rad1"] + 
         ((105*Pi*Sqrt[-1 + \[Gamma]^2]*(-74045 - 451975*\[Gamma] - 
              911750*\[Gamma]^2 - 815482*\[Gamma]^3 - 225280*\[Gamma]^4 + 
              25448*\[Gamma]^5 + 10470*\[Gamma]^6 + 5530*\[Gamma]^7 - 
              7075*\[Gamma]^8 + 1919*\[Gamma]^9)*c["B", 1])/
            (64*mB^8*(-1 + \[Gamma])^5) + (15*Pi*Sqrt[-1 + \[Gamma]^2]*
             (-262206 - 1845772*\[Gamma] - 4819081*\[Gamma]^2 - 
              6014588*\[Gamma]^3 - 3623668*\[Gamma]^4 - 722044*\[Gamma]^5 + 
              124966*\[Gamma]^6 + 58940*\[Gamma]^7 - 630*\[Gamma]^8 - 
              22456*\[Gamma]^9 + 7819*\[Gamma]^10)*c["E", 1])/
            (32*mB^8*(-1 + \[Gamma])^5*(1 + \[Gamma])))*m[1]^3*m[2]^2*
          contribution["rad2"]) + basisFunction[6]*
        ((((105*Pi*\[Gamma]*(-157289 - 782929*\[Gamma]^2 - 439490*
                 \[Gamma]^4 + 2198*\[Gamma]^6 - 1365*\[Gamma]^8 + 
                315*\[Gamma]^10)*c["B", 1])/(8*mB^8*(-1 + \[Gamma]^2)^
                (7/2)) + (105*Pi*\[Gamma]*(-159209 - 781985*\[Gamma]^2 - 
                440290*\[Gamma]^4 + 2438*\[Gamma]^6 - 1365*\[Gamma]^8 + 
                315*\[Gamma]^10)*c["E", 1])/(8*mB^8*(-1 + \[Gamma]^2)^(7/2)))*
            m[1]^3*m[2]^2 + ((630*Pi*\[Gamma]*(-971 - 3737*\[Gamma]^2 - 
                1065*\[Gamma]^4 + 77*\[Gamma]^6)*c["B", 1])/
              (mB^8*(-1 + \[Gamma]^2)^(7/2)) + (630*Pi*\[Gamma]*(-971 - 
                3737*\[Gamma]^2 - 1065*\[Gamma]^4 + 77*\[Gamma]^6)*c["E", 1])/
              (mB^8*(-1 + \[Gamma]^2)^(7/2)))*m[1]^2*m[2]^3)*contribution["cons"] + 
         ((-105*Pi*\[Gamma]*(-102775 - 1329304*\[Gamma]^2 - 2588399*\[Gamma]^
                4 - 866200*\[Gamma]^6 + 3563*\[Gamma]^8 - 1680*\[Gamma]^10 + 
              315*\[Gamma]^12)*c["B", 1])/(8*mB^8*(-1 + \[Gamma]^2)^(9/2)) - 
           (15*Pi*\[Gamma]*(-723649 - 9353592*\[Gamma]^2 - 18106585*\[Gamma]^
                4 - 6070680*\[Gamma]^6 + 26621*\[Gamma]^8 - 11760*\[Gamma]^
                10 + 2205*\[Gamma]^12)*c["E", 1])/(8*mB^8*(-1 + \[Gamma]^2)^
              (9/2)))*m[1]^3*m[2]^2*contribution["rad2"]) + 
       basisFunction[2]*((((-105*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(542325 - 
                1605636*\[Gamma] + 1268776*\[Gamma]^2 + 604548*\[Gamma]^3 - 
                1171748*\[Gamma]^4 + 345564*\[Gamma]^5 + 61466*\[Gamma]^6 - 
                34468*\[Gamma]^7 - 7937*\[Gamma]^8 + 7432*\[Gamma]^9 + 
                3118*\[Gamma]^10)*c["B", 1])/(256*mB^8*(-1 + \[Gamma])*
               (1 + \[Gamma])^5) - (105*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(
                -276480 + 1081068*\[Gamma] - 1420851*\[Gamma]^2 + 
                327911*\[Gamma]^3 + 872219*\[Gamma]^4 - 760327*\[Gamma]^5 + 
                148865*\[Gamma]^6 + 48219*\[Gamma]^7 - 15943*\[Gamma]^8 - 
                7737*\[Gamma]^9 + 3102*\[Gamma]^10 + 1874*\[Gamma]^11)*c["E", 
                1])/(128*mB^8*(-1 + \[Gamma])^2*(1 + \[Gamma])^5))*m[1]^3*
            m[2]^2 + ((315*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(11988 - 
                25341*\[Gamma] + 7971*\[Gamma]^2 + 15244*\[Gamma]^3 - 
                11812*\[Gamma]^4 + 575*\[Gamma]^5 + 675*\[Gamma]^6 + 
                350*\[Gamma]^7 + 70*\[Gamma]^8)*c["B", 1])/
              (16*mB^8*(1 + \[Gamma])^5) + (315*Pi*\[Gamma]*Sqrt[
                -1 + \[Gamma]^2]*(-12204 + 37089*\[Gamma] - 33336*
                 \[Gamma]^2 - 7161*\[Gamma]^3 + 27168*\[Gamma]^4 - 
                12355*\[Gamma]^5 - 100*\[Gamma]^6 + 325*\[Gamma]^7 + 
                280*\[Gamma]^8 + 70*\[Gamma]^9)*c["E", 1])/(16*mB^8*(-1 + 
                \[Gamma])*(1 + \[Gamma])^5))*m[1]^2*m[2]^3)*contribution["cons"] + 
         (((-315*Pi*\[Gamma]^2*(9 + 36*\[Gamma]^2 - 73*\[Gamma]^4 + 
                30*\[Gamma]^6)*c["B", 1])/(32*mB^8*(-1 + \[Gamma]^2)) - 
             (45*Pi*\[Gamma]^2*(129 - 461*\[Gamma]^2 + 859*\[Gamma]^4 - 
                721*\[Gamma]^6 + 210*\[Gamma]^8)*c["E", 1])/
              (32*mB^8*(-1 + \[Gamma]^2)^2))*m[1]^3*m[2]^2 + 
           ((-225*Pi*\[Gamma]*(3 + 13*\[Gamma]^2 - 52*\[Gamma]^4 + 
                28*\[Gamma]^6)*c["B", 1])/(4*mB^8*(-1 + \[Gamma]^2)) - 
             (45*Pi*\[Gamma]*(33 - 178*\[Gamma]^2 + 389*\[Gamma]^4 - 
                400*\[Gamma]^6 + 140*\[Gamma]^8)*c["E", 1])/
              (4*mB^8*(-1 + \[Gamma]^2)^2))*m[1]^2*m[2]^3)*contribution["rad1"] + 
         ((105*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-222135 + 
              1355925*\[Gamma] - 2587160*\[Gamma]^2 + 1542496*\[Gamma]^3 + 
              1147660*\[Gamma]^4 - 1707308*\[Gamma]^5 + 481970*\[Gamma]^6 + 
              34306*\[Gamma]^7 - 42165*\[Gamma]^8 + 5303*\[Gamma]^9 + 
              14150*\[Gamma]^10 + 3838*\[Gamma]^11)*c["B", 1])/
            (256*mB^8*(-1 + \[Gamma])*(1 + \[Gamma])^6) + 
           (15*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(786618 - 5537316*\[Gamma] + 
              13932831*\[Gamma]^2 - 14352220*\[Gamma]^3 + 1232842*\[Gamma]^
                4 + 9863044*\[Gamma]^5 - 7622234*\[Gamma]^6 + 
              1620908*\[Gamma]^7 + 251822*\[Gamma]^8 - 185248*\[Gamma]^9 - 
              24717*\[Gamma]^10 + 44912*\[Gamma]^11 + 15638*\[Gamma]^12)*
             c["E", 1])/(128*mB^8*(-1 + \[Gamma])^2*(1 + \[Gamma])^6))*m[1]^3*
          m[2]^2*contribution["rad2"]) + basisFunction[1]*
        ((((Pi*Sqrt[-1 + \[Gamma]^2]*c["B", 1]*(-352800 - 705600*\[Gamma] + 
                2352000*\[Gamma]^2 + 5409600*\[Gamma]^3 - 6796160*
                 \[Gamma]^4 - 19001920*\[Gamma]^5 + 10852800*\[Gamma]^6 + 
                40707520*\[Gamma]^7 - 8016736*\[Gamma]^8 - 56740992*
                 \[Gamma]^9 + 19380928*\[Gamma]^10 - 108793344*\[Gamma]^11 + 
                1689847120*\[Gamma]^12 - 365304766*\[Gamma]^13 + 
                2045158740*\[Gamma]^14 + 1938451248*\[Gamma]^15 - 
                838893668*\[Gamma]^16 + 323527040*\[Gamma]^17 - 
                16956508*\[Gamma]^18 - 21179108*\[Gamma]^19 - 2683516*
                 \[Gamma]^20 + 204222*\[Gamma]^21 + 1083800*\[Gamma]^22 + 
                411700*\[Gamma]^23 + 44940*(-1 + \[Gamma])^4*\[Gamma]^11*
                 (1 + \[Gamma])^6*(1 + 3*\[Gamma]^2)*Log[(2*mB)/R]))/
              (512*mB^8*(-1 + \[Gamma])^3*\[Gamma]^11*(1 + \[Gamma])^5) + 
             (Pi*Sqrt[-1 + \[Gamma]^2]*c["E", 1]*(5093550 + 10187100*
                 \[Gamma] - 32413500*\[Gamma]^2 - 75014100*\[Gamma]^3 + 
                98883470*\[Gamma]^4 + 272781040*\[Gamma]^5 - 195654060*
                 \[Gamma]^6 - 664089160*\[Gamma]^7 + 271404042*\[Gamma]^8 + 
                1206897244*\[Gamma]^9 - 195896708*\[Gamma]^10 - 1598690660*
                 \[Gamma]^11 + 563162586*\[Gamma]^12 - 3666299515*
                 \[Gamma]^13 + 50258469302*\[Gamma]^14 - 14788527200*
                 \[Gamma]^15 + 59498958998*\[Gamma]^16 + 57031031197*
                 \[Gamma]^17 - 28328676876*\[Gamma]^18 + 11686258968*
                 \[Gamma]^19 - 770142596*\[Gamma]^20 - 754776025*
                 \[Gamma]^21 - 42153118*\[Gamma]^22 + 28156296*\[Gamma]^23 + 
                22480430*\[Gamma]^24 + 5742415*\[Gamma]^25 + 179760*
                 (-1 + \[Gamma])^3*\[Gamma]^13*(1 + \[Gamma])^5*
                 (9 - 14*\[Gamma]^2 + 21*\[Gamma]^4)*Log[(2*mB)/R]))/
              (14336*mB^8*(-1 + \[Gamma])^3*\[Gamma]^13*(1 + \[Gamma])^5))*
            m[1]^3*m[2]^2 + ((3*Pi*(-266805 - 533610*\[Gamma] + 
                1293600*\[Gamma]^2 + 3120810*\[Gamma]^3 - 2743510*
                 \[Gamma]^4 - 8607830*\[Gamma]^5 + 3018400*\[Gamma]^6 + 
                14644630*\[Gamma]^7 + 83006*\[Gamma]^8 - 14478618*
                 \[Gamma]^9 - 4023866*\[Gamma]^10 + 6430886*\[Gamma]^11 + 
                30528806*\[Gamma]^12 - 838996698*\[Gamma]^13 + 4280734676*
                 \[Gamma]^14 - 8607975246*\[Gamma]^15 + 2550709819*
                 \[Gamma]^16 - 2616483916*\[Gamma]^17 - 9946923098*
                 \[Gamma]^18 + 2054055672*\[Gamma]^19 - 1575507188*
                 \[Gamma]^20 + 15226880*\[Gamma]^21 + 16170240*\[Gamma]^22 + 
                9074800*\[Gamma]^23 + 3567200*\[Gamma]^24)*c["B", 1])/
              (5632*mB^8*(-1 + \[Gamma])^2*\[Gamma]^13*(1 + \[Gamma])^4*Sqrt[
                -1 + \[Gamma]^2]) - (3*Pi*(266805 + 533610*\[Gamma] - 
                1293600*\[Gamma]^2 - 3120810*\[Gamma]^3 + 2829750*
                 \[Gamma]^4 + 8780310*\[Gamma]^5 - 3215520*\[Gamma]^6 - 
                15211350*\[Gamma]^7 + 27874*\[Gamma]^8 + 15267098*
                 \[Gamma]^9 + 4405786*\[Gamma]^10 - 6455526*\[Gamma]^11 - 
                30553446*\[Gamma]^12 + 846199322*\[Gamma]^13 - 4287511732*
                 \[Gamma]^14 + 8610268878*\[Gamma]^15 - 2532167163*
                 \[Gamma]^16 + 2622759724*\[Gamma]^17 + 9937954842*
                 \[Gamma]^18 - 2060056568*\[Gamma]^19 + 1582574644*
                 \[Gamma]^20 - 13260608*\[Gamma]^21 - 21862080*\[Gamma]^22 - 
                11144560*\[Gamma]^23 - 2014880*\[Gamma]^24 + 776160*
                 \[Gamma]^25)*c["E", 1])/(5632*mB^8*(-1 + \[Gamma])^2*
               \[Gamma]^13*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*m[1]^2*
            m[2]^3 + ((9*Pi*(-53 + 3369*\[Gamma]^2 - 38859*\[Gamma]^4 + 
                57463*\[Gamma]^6)*c["B", 1])/(256*mB^8*(-1 + \[Gamma]^2)^
                (3/2)) + (9*Pi*(-27 - 8702*\[Gamma]^2 + 51428*\[Gamma]^4 - 
                96322*\[Gamma]^6 + 57463*\[Gamma]^8)*c["E", 1])/
              (256*mB^8*(-1 + \[Gamma]^2)^(5/2)))*m[1]*m[2]^4)*
          contribution["cons"] + (((-3*Pi*(221200 + 176890*\[Gamma] - 
                2273632*\[Gamma]^2 + 2890872*\[Gamma]^3 + 212744*\[Gamma]^4 - 
                2092899*\[Gamma]^5 + 840812*\[Gamma]^6 + 127153*\[Gamma]^7 - 
                100184*\[Gamma]^8 - 22611*\[Gamma]^9 + 18580*\[Gamma]^10 + 
                7795*\[Gamma]^11)*c["B", 1])/(64*mB^8*(-1 + \[Gamma])*
               (1 + \[Gamma])^5) - (3*Pi*(-223696 + 28387*\[Gamma] + 
                2478017*\[Gamma]^2 - 5112311*\[Gamma]^3 + 2654443*
                 \[Gamma]^4 + 2248505*\[Gamma]^5 - 2926901*\[Gamma]^6 + 
                746497*\[Gamma]^7 + 219483*\[Gamma]^8 - 98048*\[Gamma]^9 - 
                40456*\[Gamma]^10 + 19290*\[Gamma]^11 + 10630*\[Gamma]^12)*c[
                "E", 1])/(64*mB^8*(-1 + \[Gamma])^2*(1 + \[Gamma])^5))*m[1]^3*
            m[2]^2 + ((-3*Pi*(58404 + 1057832*\[Gamma] - 3736573*\[Gamma]^2 + 
                3216564*\[Gamma]^3 + 2481901*\[Gamma]^4 - 5345776*
                 \[Gamma]^5 + 2147423*\[Gamma]^6 - 160260*\[Gamma]^7 + 
                36035*\[Gamma]^8 + 71000*\[Gamma]^9 + 19850*\[Gamma]^10)*c[
                "B", 1])/(64*mB^8*(-1 + \[Gamma])*(1 + \[Gamma])^5) - 
             (3*Pi*(-48327 - 988109*\[Gamma] + 4803417*\[Gamma]^2 - 
                6986237*\[Gamma]^3 + 670091*\[Gamma]^4 + 7813601*\[Gamma]^5 - 
                7474989*\[Gamma]^6 + 2338977*\[Gamma]^7 - 175088*\[Gamma]^8 - 
                46824*\[Gamma]^9 + 32376*\[Gamma]^10 + 20312*\[Gamma]^11 + 
                7560*\[Gamma]^12 + 2520*\[Gamma]^13)*c["E", 1])/
              (64*mB^8*(-1 + \[Gamma])^2*(1 + \[Gamma])^5))*m[1]^2*m[2]^3)*
          contribution["rad1"] + ((Pi*Sqrt[-1 + \[Gamma]^2]*(-415800 - 
              1247400*\[Gamma] + 2192400*\[Gamma]^2 + 9903600*\[Gamma]^3 - 
              2683800*\[Gamma]^4 - 35569800*\[Gamma]^5 - 9148720*\[Gamma]^6 + 
              76579440*\[Gamma]^7 + 43108504*\[Gamma]^8 - 109561528*\[Gamma]^
                9 - 88085520*\[Gamma]^10 + 107536528*\[Gamma]^11 + 
              118345016*\[Gamma]^12 - 180596159*\[Gamma]^13 + 
              1316712035*\[Gamma]^14 - 1008828010*\[Gamma]^15 + 
              5985125946*\[Gamma]^16 + 3586456109*\[Gamma]^17 + 
              2043924103*\[Gamma]^18 + 4552459116*\[Gamma]^19 - 
              189973244*\[Gamma]^20 + 187531803*\[Gamma]^21 + 
              11972585*\[Gamma]^22 - 4183778*\[Gamma]^23 + 860082*\[Gamma]^
                24 - 294321*\[Gamma]^25 - 266387*\[Gamma]^26)*c["B", 1])/
            (512*mB^8*(-1 + \[Gamma])^3*\[Gamma]^13*(1 + \[Gamma])^6) + 
           (Pi*Sqrt[-1 + \[Gamma]^2]*(945945 + 2837835*\[Gamma] - 
              4833675*\[Gamma]^2 - 22068585*\[Gamma]^3 + 6850935*\[Gamma]^4 + 
              81924885*\[Gamma]^5 + 14323309*\[Gamma]^6 - 195953793*\[Gamma]^
                7 - 87444847*\[Gamma]^8 + 339850147*\[Gamma]^9 + 
              221107783*\[Gamma]^10 - 443671939*\[Gamma]^11 - 
              374919035*\[Gamma]^12 + 427366495*\[Gamma]^13 + 
              477556103*\[Gamma]^14 - 1093608321*\[Gamma]^15 + 
              7315951664*\[Gamma]^16 - 8342264086*\[Gamma]^17 + 
              27758590100*\[Gamma]^18 + 15064125710*\[Gamma]^19 + 
              3761777386*\[Gamma]^20 + 22074772104*\[Gamma]^21 - 
              2207726408*\[Gamma]^22 + 889875582*\[Gamma]^23 + 
              94761226*\[Gamma]^24 - 23717972*\[Gamma]^25 - 178812*\[Gamma]^
                26 - 18462*\[Gamma]^27 - 326474*\[Gamma]^28)*c["E", 1])/
            (2048*mB^8*(-1 + \[Gamma])^3*\[Gamma]^15*(1 + \[Gamma])^6))*
          m[1]^3*m[2]^2*contribution["rad2"])) + 
     bHat*(basisFunction[15]*((3*Pi*(1734571 + 7194519*\[Gamma] + 
            23712114*\[Gamma]^2 + 18032370*\[Gamma]^3 + 19357355*\[Gamma]^4 + 
            1634535*\[Gamma]^5 - 93800*\[Gamma]^6 - 25200*\[Gamma]^7 + 
            16800*\[Gamma]^8)*c["B", 2])/(44*mB^8*(-1 + \[Gamma])^3*
           (1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + 
         (3*Pi*(27713701 + 115231764*\[Gamma] + 379833714*\[Gamma]^2 + 
            288641340*\[Gamma]^3 + 309722025*\[Gamma]^4 + 
            26152560*\[Gamma]^5 - 1500800*\[Gamma]^6 - 403200*\[Gamma]^7 + 
            268800*\[Gamma]^8)*c["E", 2])/(704*mB^8*(-1 + \[Gamma])^3*
           (1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]))*m[1]^3*m[2]^2*
        contribution["cons"] + basisFunction[16]*
        ((-3*Pi*(2871792 + 7791869*\[Gamma] + 48491739*\[Gamma]^2 + 
            24159378*\[Gamma]^3 + 54353130*\[Gamma]^4 + 4028485*\[Gamma]^5 + 
            1653435*\[Gamma]^6 - 231700*\[Gamma]^7 - 25200*\[Gamma]^8 + 
            33600*\[Gamma]^9)*c["B", 2])/(44*mB^8*(-1 + \[Gamma])^3*
           (1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) - 
         (3*Pi*(22925826 + 62403757*\[Gamma] + 388406472*\[Gamma]^2 + 
            193363794*\[Gamma]^3 + 434886750*\[Gamma]^4 + 
            32232225*\[Gamma]^5 + 13227480*\[Gamma]^6 - 1853600*\[Gamma]^7 - 
            201600*\[Gamma]^8 + 268800*\[Gamma]^9)*c["E", 2])/
          (352*mB^8*(-1 + \[Gamma])^3*(1 + \[Gamma])^2*
           Sqrt[-1 + \[Gamma]^2]))*m[1]^3*m[2]^2*contribution["cons"] + 
       basisFunction[14]*((3*Pi*(717948 + 14070902*\[Gamma]^2 + 
            19628127*\[Gamma]^4 + 1420480*\[Gamma]^6 - 64225*\[Gamma]^8 + 
            8400*\[Gamma]^10)*c["B", 2])/(22*mB^8*(-1 + \[Gamma])^3*
           (1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + 
         (3*Pi*(22925826 + 450810229*\[Gamma]^2 + 628250544*\[Gamma]^4 + 
            45459705*\[Gamma]^6 - 2055200*\[Gamma]^8 + 268800*\[Gamma]^10)*
           c["E", 2])/(704*mB^8*(-1 + \[Gamma])^3*(1 + \[Gamma])^2*
           Sqrt[-1 + \[Gamma]^2]))*m[1]^3*m[2]^2*contribution["cons"] + 
       basisFunction[4]*((-11025*Pi*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*
           (1 + 3*\[Gamma]^2)*c["B", 2])/(256*mB^8*(-1 + \[Gamma]^2)^(3/2)) - 
         (1575*Pi*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(9 - 14*\[Gamma]^2 + 
            21*\[Gamma]^4)*c["E", 2])/(256*mB^8*(-1 + \[Gamma]^2)^(5/2)))*
        m[1]^2*m[2]^3*contribution["cons"] + basisFunction[9]*
        ((-11025*Pi*Sqrt[-1 + \[Gamma]^2]*(-1 - 2*\[Gamma]^2 + 3*\[Gamma]^4)*
           c["B", 2])/(16*mB^8) - (1575*Pi*Sqrt[-1 + \[Gamma]^2]*
           (9 - 14*\[Gamma]^2 + 21*\[Gamma]^4)*c["E", 2])/(16*mB^8))*m[1]^2*
        m[2]^3*contribution["cons"] + basisFunction[7]*
        ((-11025*Pi*Sqrt[-1 + \[Gamma]^2]*(-1 - 2*\[Gamma]^2 + 3*\[Gamma]^4)*
           c["B", 2])/(32*mB^8) - (1575*Pi*Sqrt[-1 + \[Gamma]^2]*
           (9 - 14*\[Gamma]^2 + 21*\[Gamma]^4)*c["E", 2])/(32*mB^8))*m[1]^2*
        m[2]^3*contribution["cons"] + basisFunction[19]*
        ((-11025*Pi*Sqrt[-1 + \[Gamma]^2]*(-1 - 2*\[Gamma]^2 + 3*\[Gamma]^4)*
           c["B", 2])/(32*mB^8) - (1575*Pi*Sqrt[-1 + \[Gamma]^2]*
           (9 - 14*\[Gamma]^2 + 21*\[Gamma]^4)*c["E", 2])/(32*mB^8))*m[1]^2*
        m[2]^3*contribution["cons"] - Sqrt[-1 + \[Gamma]^2]*basisFunction[18]*
        ((11025*Pi*\[Gamma]*(-3 - 7*\[Gamma]^2 + 6*\[Gamma]^4)*c["B", 2])/
          (128*mB^8) + (1575*Pi*\[Gamma]*(-27 + 60*\[Gamma]^2 - 
            91*\[Gamma]^4 + 42*\[Gamma]^6)*c["E", 2])/
          (128*mB^8*(-1 + \[Gamma]^2)))*m[1]^2*m[2]^3*contribution["cons"] + 
       basisFunction[5]*((-33075*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*
           (-3 - 7*\[Gamma]^2 + 6*\[Gamma]^4)*c["B", 2])/(128*mB^8) - 
         (4725*Pi*\[Gamma]*(-27 + 60*\[Gamma]^2 - 91*\[Gamma]^4 + 
            42*\[Gamma]^6)*c["E", 2])/(128*mB^8*Sqrt[-1 + \[Gamma]^2]))*
        m[1]^2*m[2]^3*contribution["cons"] - basisFunction[11]*
        ((11025*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-3 - 7*\[Gamma]^2 + 
            6*\[Gamma]^4)*c["B", 2])/(32*mB^8) + 
         (1575*Pi*\[Gamma]*(-27 + 60*\[Gamma]^2 - 91*\[Gamma]^4 + 
            42*\[Gamma]^6)*c["E", 2])/(32*mB^8*Sqrt[-1 + \[Gamma]^2]))*m[1]^2*
        m[2]^3*contribution["cons"] + basisFunction[17]*
        (((315*Pi*(-1 + \[Gamma])^3*(15984 - 17769*\[Gamma] + 
              3690*\[Gamma]^2 + 1840*\[Gamma]^3 + 630*\[Gamma]^4 + 
              105*\[Gamma]^5)*c["B", 2])/(64*mB^8*(1 + \[Gamma])^3*
             Sqrt[-1 + \[Gamma]^2]) - (315*Pi*(-1 + \[Gamma])^2*
             (16272 - 33201*\[Gamma] + 22011*\[Gamma]^2 - 1528*\[Gamma]^3 - 
              944*\[Gamma]^4 - 105*\[Gamma]^5 + 315*\[Gamma]^6 + 
              210*\[Gamma]^7 + 42*\[Gamma]^8)*c["E", 2])/
            (64*mB^8*(1 + \[Gamma])^3*Sqrt[-1 + \[Gamma]^2]))*m[1]^3*m[2]^2 + 
         ((-105*Pi*Sqrt[-1 + \[Gamma]^2]*(-180775 + 535212*\[Gamma] - 
              543442*\[Gamma]^2 + 155292*\[Gamma]^3 + 28288*\[Gamma]^4 - 
              11660*\[Gamma]^5 - 1630*\[Gamma]^6 + 3716*\[Gamma]^7 + 
              1559*\[Gamma]^8)*c["B", 2])/(256*mB^8*(1 + \[Gamma])^4) - 
           (105*Pi*Sqrt[-1 + \[Gamma]^2]*(92160 - 360356*\[Gamma] + 
              535057*\[Gamma]^2 - 349541*\[Gamma]^3 + 65965*\[Gamma]^4 + 
              20415*\[Gamma]^5 - 5645*\[Gamma]^6 - 2463*\[Gamma]^7 + 
              1551*\[Gamma]^8 + 937*\[Gamma]^9)*c["E", 2])/
            (128*mB^8*(-1 + \[Gamma])*(1 + \[Gamma])^4))*m[1]^2*m[2]^3)*
        contribution["cons"] + basisFunction[3]*
        ((((-315*Pi*(-25712 - 98681*\[Gamma] - 143541*\[Gamma]^2 - 
                93305*\[Gamma]^3 - 19021*\[Gamma]^4 + 45*\[Gamma]^5 + 
                265*\[Gamma]^6 - 315*\[Gamma]^7 + 105*\[Gamma]^8)*c["B", 2])/
              (64*mB^8*(-1 + \[Gamma])^3*Sqrt[-1 + \[Gamma]^2]) + 
             (315*Pi*(26000 + 98705*\[Gamma] + 143277*\[Gamma]^2 + 
                93535*\[Gamma]^3 + 19195*\[Gamma]^4 - 255*\[Gamma]^5 - 
                419*\[Gamma]^6 + 525*\[Gamma]^7 - 63*\[Gamma]^8 - 
                126*\[Gamma]^9 + 42*\[Gamma]^10)*c["E", 2])/
              (64*mB^8*(-1 + \[Gamma])^3*Sqrt[-1 + \[Gamma]^2]))*m[1]^3*
            m[2]^2 + ((-105*Pi*Sqrt[-1 + \[Gamma]^2]*(-542539 - 
                1604780*\[Gamma] - 1632038*\[Gamma]^2 - 463308*\[Gamma]^3 + 
                82724*\[Gamma]^4 + 34124*\[Gamma]^5 - 1466*\[Gamma]^6 - 
                13716*\[Gamma]^7 + 5319*\[Gamma]^8)*c["B", 2])/
              (256*mB^8*(-1 + \[Gamma])^4) - (15*Pi*Sqrt[-1 + \[Gamma]^2]*(
                -1934397 - 7570365*\[Gamma] - 11235769*\[Gamma]^2 - 
                7333941*\[Gamma]^3 - 1388903*\[Gamma]^4 + 419941*\[Gamma]^5 + 
                127533*\[Gamma]^6 - 48727*\[Gamma]^7 - 39312*\[Gamma]^8 + 
                21924*\[Gamma]^9)*c["E", 2])/(128*mB^8*(-1 + \[Gamma])^4*(1 + 
                \[Gamma])))*m[1]^2*m[2]^3)*contribution["cons"] + 
         (((-225*Pi*(-11 - 27*\[Gamma]^2 + 98*\[Gamma]^4)*c["B", 2])/
              (32*mB^8) - (45*Pi*(-89 + 368*\[Gamma]^2 - 625*\[Gamma]^4 + 
                490*\[Gamma]^6)*c["E", 2])/(32*mB^8*(-1 + \[Gamma]^2)))*
            m[1]^3*m[2]^2 + ((-315*Pi*\[Gamma]*(-17 - 61*\[Gamma]^2 + 
                90*\[Gamma]^4)*c["B", 2])/(32*mB^8) - 
             (45*Pi*\[Gamma]*(-217 + 660*\[Gamma]^2 - 1057*\[Gamma]^4 + 
                630*\[Gamma]^6)*c["E", 2])/(32*mB^8*(-1 + \[Gamma]^2)))*
            m[1]^2*m[2]^3)*contribution["rad1"] + 
         ((-45*Pi*(-1304 + 66203*\[Gamma] + 274644*\[Gamma]^2 + 
              427124*\[Gamma]^3 + 312708*\[Gamma]^4 + 91444*\[Gamma]^5 + 
              260*\[Gamma]^6 + 320*\[Gamma]^7 - 308*\[Gamma]^8 + 
              77*\[Gamma]^9)*c["B", 2])/(16*mB^8*(-1 + \[Gamma])^4*
             Sqrt[-1 + \[Gamma]^2]) - (45*Pi*(-1232 + 68455*\[Gamma] + 
              274132*\[Gamma]^2 + 427612*\[Gamma]^3 + 312476*\[Gamma]^4 + 
              91488*\[Gamma]^5 + 260*\[Gamma]^6 + 320*\[Gamma]^7 - 
              308*\[Gamma]^8 + 77*\[Gamma]^9)*c["E", 2])/
            (16*mB^8*(-1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*m[1]^3*m[2]^2*
          contribution["rad2"]) + basisFunction[2]*
        ((((315*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(11988 - 25341*\[Gamma] + 
                7971*\[Gamma]^2 + 15244*\[Gamma]^3 - 11812*\[Gamma]^4 + 
                575*\[Gamma]^5 + 675*\[Gamma]^6 + 350*\[Gamma]^7 + 
                70*\[Gamma]^8)*c["B", 2])/(16*mB^8*(1 + \[Gamma])^5) + 
             (315*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-12204 + 
                37089*\[Gamma] - 33336*\[Gamma]^2 - 7161*\[Gamma]^3 + 
                27168*\[Gamma]^4 - 12355*\[Gamma]^5 - 100*\[Gamma]^6 + 
                325*\[Gamma]^7 + 280*\[Gamma]^8 + 70*\[Gamma]^9)*c["E", 2])/
              (16*mB^8*(-1 + \[Gamma])*(1 + \[Gamma])^5))*m[1]^3*m[2]^2 + 
           ((-105*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(542325 - 1605636*
                 \[Gamma] + 1268776*\[Gamma]^2 + 604548*\[Gamma]^3 - 
                1171748*\[Gamma]^4 + 345564*\[Gamma]^5 + 61466*\[Gamma]^6 - 
                34468*\[Gamma]^7 - 7937*\[Gamma]^8 + 7432*\[Gamma]^9 + 
                3118*\[Gamma]^10)*c["B", 2])/(256*mB^8*(-1 + \[Gamma])*
               (1 + \[Gamma])^5) - (105*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(
                -276480 + 1081068*\[Gamma] - 1420851*\[Gamma]^2 + 
                327911*\[Gamma]^3 + 872219*\[Gamma]^4 - 760327*\[Gamma]^5 + 
                148865*\[Gamma]^6 + 48219*\[Gamma]^7 - 15943*\[Gamma]^8 - 
                7737*\[Gamma]^9 + 3102*\[Gamma]^10 + 1874*\[Gamma]^11)*c["E", 
                2])/(128*mB^8*(-1 + \[Gamma])^2*(1 + \[Gamma])^5))*m[1]^2*
            m[2]^3)*contribution["cons"] + 
         (((-225*Pi*\[Gamma]*(117 + 423*\[Gamma]^2 - 1804*\[Gamma]^4 + 
                980*\[Gamma]^6)*c["B", 2])/(128*mB^8*(-1 + \[Gamma]^2)) - 
             (45*Pi*\[Gamma]*(1191 - 6266*\[Gamma]^2 + 13503*\[Gamma]^4 - 
                13920*\[Gamma]^6 + 4900*\[Gamma]^8)*c["E", 2])/
              (128*mB^8*(-1 + \[Gamma]^2)^2))*m[1]^3*m[2]^2 + 
           ((-315*Pi*\[Gamma]^2*(51 + 149*\[Gamma]^2 - 392*\[Gamma]^4 + 
                180*\[Gamma]^6)*c["B", 2])/(128*mB^8*(-1 + \[Gamma]^2)) - 
             (45*Pi*\[Gamma]^2*(651 - 2414*\[Gamma]^2 + 4491*\[Gamma]^4 - 
                4004*\[Gamma]^6 + 1260*\[Gamma]^8)*c["E", 2])/
              (128*mB^8*(-1 + \[Gamma]^2)^2))*m[1]^2*m[2]^3)*contribution["rad1"] + 
         ((-45*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-120048 + 606849*\[Gamma] - 
              820202*\[Gamma]^2 + 76613*\[Gamma]^3 + 551160*\[Gamma]^4 - 
              350267*\[Gamma]^5 + 21702*\[Gamma]^6 + 17827*\[Gamma]^7 + 
              7308*\[Gamma]^8 + 1218*\[Gamma]^9)*c["B", 2])/
            (64*mB^8*(1 + \[Gamma])^6) - (45*Pi*\[Gamma]*
             Sqrt[-1 + \[Gamma]^2]*(121632 - 735441*\[Gamma] + 
              1418699*\[Gamma]^2 - 894863*\[Gamma]^3 - 470499*\[Gamma]^4 + 
              903923*\[Gamma]^5 - 371425*\[Gamma]^6 + 3875*\[Gamma]^7 + 
              10519*\[Gamma]^8 + 6090*\[Gamma]^9 + 1218*\[Gamma]^10)*
             c["E", 2])/(64*mB^8*(-1 + \[Gamma])*(1 + \[Gamma])^6))*m[1]^3*
          m[2]^2*contribution["rad2"]) + basisFunction[6]*
        ((((630*Pi*\[Gamma]*(-971 - 3737*\[Gamma]^2 - 1065*\[Gamma]^4 + 
                77*\[Gamma]^6)*c["B", 2])/(mB^8*(-1 + \[Gamma]^2)^(7/2)) + 
             (630*Pi*\[Gamma]*(-971 - 3737*\[Gamma]^2 - 1065*\[Gamma]^4 + 
                77*\[Gamma]^6)*c["E", 2])/(mB^8*(-1 + \[Gamma]^2)^(7/2)))*
            m[1]^3*m[2]^2 + ((105*Pi*\[Gamma]*(-157289 - 782929*\[Gamma]^2 - 
                439490*\[Gamma]^4 + 2198*\[Gamma]^6 - 1365*\[Gamma]^8 + 
                315*\[Gamma]^10)*c["B", 2])/(8*mB^8*(-1 + \[Gamma]^2)^
                (7/2)) + (105*Pi*\[Gamma]*(-159209 - 781985*\[Gamma]^2 - 
                440290*\[Gamma]^4 + 2438*\[Gamma]^6 - 1365*\[Gamma]^8 + 
                315*\[Gamma]^10)*c["E", 2])/(8*mB^8*(-1 + \[Gamma]^2)^(7/2)))*
            m[1]^2*m[2]^3)*contribution["cons"] + 
         ((-45*Pi*\[Gamma]*(-121951 - 3836100*\[Gamma]^2 - 10136430*\[Gamma]^
                4 - 4462092*\[Gamma]^6 - 180495*\[Gamma]^8 - 2040*\[Gamma]^
                10 + 420*\[Gamma]^12)*c["B", 2])/(32*mB^8*(-1 + \[Gamma]^2)^
              (9/2)) - (45*Pi*\[Gamma]*(-126767 - 3861668*\[Gamma]^2 - 
              10139262*\[Gamma]^4 - 4462860*\[Gamma]^6 - 180303*\[Gamma]^8 - 
              2040*\[Gamma]^10 + 420*\[Gamma]^12)*c["E", 2])/
            (32*mB^8*(-1 + \[Gamma]^2)^(9/2)))*m[1]^3*m[2]^2*
          contribution["rad2"]) + basisFunction[1]*
        ((((9*Pi*(-53 + 3369*\[Gamma]^2 - 38859*\[Gamma]^4 + 
                57463*\[Gamma]^6)*c["B", 2])/(256*mB^8*(-1 + \[Gamma]^2)^
                (3/2)) + (9*Pi*(-27 - 8702*\[Gamma]^2 + 51428*\[Gamma]^4 - 
                96322*\[Gamma]^6 + 57463*\[Gamma]^8)*c["E", 2])/
              (256*mB^8*(-1 + \[Gamma]^2)^(5/2)))*m[1]^4*m[2] + 
           ((3*Pi*(-266805 - 533610*\[Gamma] + 1293600*\[Gamma]^2 + 
                3120810*\[Gamma]^3 - 2743510*\[Gamma]^4 - 8607830*
                 \[Gamma]^5 + 3018400*\[Gamma]^6 + 14644630*\[Gamma]^7 + 
                83006*\[Gamma]^8 - 14478618*\[Gamma]^9 - 4023866*
                 \[Gamma]^10 + 6430886*\[Gamma]^11 + 30528806*\[Gamma]^12 - 
                838996698*\[Gamma]^13 + 4280734676*\[Gamma]^14 - 
                8607975246*\[Gamma]^15 + 2550709819*\[Gamma]^16 - 
                2616483916*\[Gamma]^17 - 9946923098*\[Gamma]^18 + 
                2054055672*\[Gamma]^19 - 1575507188*\[Gamma]^20 + 
                15226880*\[Gamma]^21 + 16170240*\[Gamma]^22 + 9074800*
                 \[Gamma]^23 + 3567200*\[Gamma]^24)*c["B", 2])/
              (5632*mB^8*(-1 + \[Gamma])^2*\[Gamma]^13*(1 + \[Gamma])^4*Sqrt[
                -1 + \[Gamma]^2]) - (3*Pi*(266805 + 533610*\[Gamma] - 
                1293600*\[Gamma]^2 - 3120810*\[Gamma]^3 + 2829750*
                 \[Gamma]^4 + 8780310*\[Gamma]^5 - 3215520*\[Gamma]^6 - 
                15211350*\[Gamma]^7 + 27874*\[Gamma]^8 + 15267098*
                 \[Gamma]^9 + 4405786*\[Gamma]^10 - 6455526*\[Gamma]^11 - 
                30553446*\[Gamma]^12 + 846199322*\[Gamma]^13 - 4287511732*
                 \[Gamma]^14 + 8610268878*\[Gamma]^15 - 2532167163*
                 \[Gamma]^16 + 2622759724*\[Gamma]^17 + 9937954842*
                 \[Gamma]^18 - 2060056568*\[Gamma]^19 + 1582574644*
                 \[Gamma]^20 - 13260608*\[Gamma]^21 - 21862080*\[Gamma]^22 - 
                11144560*\[Gamma]^23 - 2014880*\[Gamma]^24 + 776160*
                 \[Gamma]^25)*c["E", 2])/(5632*mB^8*(-1 + \[Gamma])^2*
               \[Gamma]^13*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*m[1]^3*
            m[2]^2 + ((Pi*Sqrt[-1 + \[Gamma]^2]*c["B", 2]*(-352800 - 
                705600*\[Gamma] + 2352000*\[Gamma]^2 + 5409600*\[Gamma]^3 - 
                6796160*\[Gamma]^4 - 19001920*\[Gamma]^5 + 10852800*
                 \[Gamma]^6 + 40707520*\[Gamma]^7 - 8016736*\[Gamma]^8 - 
                56740992*\[Gamma]^9 + 19380928*\[Gamma]^10 - 108793344*
                 \[Gamma]^11 + 1689847120*\[Gamma]^12 - 365304766*
                 \[Gamma]^13 + 2045158740*\[Gamma]^14 + 1938451248*
                 \[Gamma]^15 - 838893668*\[Gamma]^16 + 323527040*
                 \[Gamma]^17 - 16956508*\[Gamma]^18 - 21179108*\[Gamma]^19 - 
                2683516*\[Gamma]^20 + 204222*\[Gamma]^21 + 1083800*
                 \[Gamma]^22 + 411700*\[Gamma]^23 + 44940*(-1 + \[Gamma])^4*
                 \[Gamma]^11*(1 + \[Gamma])^6*(1 + 3*\[Gamma]^2)*
                 Log[(2*mB)/R]))/(512*mB^8*(-1 + \[Gamma])^3*\[Gamma]^11*
               (1 + \[Gamma])^5) + (Pi*Sqrt[-1 + \[Gamma]^2]*c["E", 2]*(
                5093550 + 10187100*\[Gamma] - 32413500*\[Gamma]^2 - 
                75014100*\[Gamma]^3 + 98883470*\[Gamma]^4 + 272781040*
                 \[Gamma]^5 - 195654060*\[Gamma]^6 - 664089160*\[Gamma]^7 + 
                271404042*\[Gamma]^8 + 1206897244*\[Gamma]^9 - 195896708*
                 \[Gamma]^10 - 1598690660*\[Gamma]^11 + 563162586*
                 \[Gamma]^12 - 3666299515*\[Gamma]^13 + 50258469302*
                 \[Gamma]^14 - 14788527200*\[Gamma]^15 + 59498958998*
                 \[Gamma]^16 + 57031031197*\[Gamma]^17 - 28328676876*
                 \[Gamma]^18 + 11686258968*\[Gamma]^19 - 770142596*
                 \[Gamma]^20 - 754776025*\[Gamma]^21 - 42153118*\[Gamma]^22 + 
                28156296*\[Gamma]^23 + 22480430*\[Gamma]^24 + 5742415*
                 \[Gamma]^25 + 179760*(-1 + \[Gamma])^3*\[Gamma]^13*
                 (1 + \[Gamma])^5*(9 - 14*\[Gamma]^2 + 21*\[Gamma]^4)*
                 Log[(2*mB)/R]))/(14336*mB^8*(-1 + \[Gamma])^3*\[Gamma]^13*
               (1 + \[Gamma])^5))*m[1]^2*m[2]^3)*contribution["cons"] + 
         (((-3*Pi*(1137491 + 596228*\[Gamma] - 11052612*\[Gamma]^2 + 
                16047276*\[Gamma]^3 - 218156*\[Gamma]^4 - 13184844*
                 \[Gamma]^5 + 6042542*\[Gamma]^6 - 724620*\[Gamma]^7 + 
                195945*\[Gamma]^8 + 371560*\[Gamma]^9 + 107590*\[Gamma]^10)*c[
                "B", 2])/(256*mB^8*(-1 + \[Gamma])*(1 + \[Gamma])^5) - 
             (3*Pi*(-557454 + 313722*\[Gamma] + 5880799*\[Gamma]^2 - 
                13664099*\[Gamma]^3 + 7943097*\[Gamma]^4 + 6472307*
                 \[Gamma]^5 - 9529393*\[Gamma]^6 + 3434469*\[Gamma]^7 - 
                445431*\[Gamma]^8 - 99713*\[Gamma]^9 + 115542*\[Gamma]^10 + 
                55034*\[Gamma]^11 + 7560*\[Gamma]^12 + 2520*\[Gamma]^13)*c[
                "E", 2])/(128*mB^8*(-1 + \[Gamma])^2*(1 + \[Gamma])^5))*
            m[1]^3*m[2]^2 + ((-3*Pi*(-74240 + 4595655*\[Gamma] - 
                13165228*\[Gamma]^2 + 7903048*\[Gamma]^3 + 12013676*
                 \[Gamma]^4 - 16785636*\[Gamma]^5 + 5026068*\[Gamma]^6 + 
                875542*\[Gamma]^7 - 485516*\[Gamma]^8 - 101939*\[Gamma]^9 + 
                111480*\[Gamma]^10 + 46770*\[Gamma]^11)*c["B", 2])/
              (256*mB^8*(-1 + \[Gamma])*(1 + \[Gamma])^5) - 
             (3*Pi*(40768 - 2376376*\[Gamma] + 8922044*\[Gamma]^2 - 
                10396137*\[Gamma]^3 - 2104379*\[Gamma]^4 + 14250465*
                 \[Gamma]^5 - 10911237*\[Gamma]^6 + 2149819*\[Gamma]^7 + 
                678681*\[Gamma]^8 - 225021*\[Gamma]^9 - 105187*\[Gamma]^10 + 
                46530*\[Gamma]^11 + 28110*\[Gamma]^12)*c["E", 2])/
              (128*mB^8*(-1 + \[Gamma])^2*(1 + \[Gamma])^5))*m[1]^2*m[2]^3)*
          contribution["rad1"] + ((-3*Pi*(525525 + 1576575*\[Gamma] - 
              1973895*\[Gamma]^2 - 10125885*\[Gamma]^3 + 521640*\[Gamma]^4 + 
              29968680*\[Gamma]^5 + 11609080*\[Gamma]^6 - 54557160*\[Gamma]^
                7 - 36684384*\[Gamma]^8 + 65227408*\[Gamma]^9 + 
              62650068*\[Gamma]^10 - 44416404*\[Gamma]^11 - 63690668*\[Gamma]^
                12 + 4827276*\[Gamma]^13 + 41319108*\[Gamma]^14 + 
              442390268*\[Gamma]^15 - 4107327639*\[Gamma]^16 + 
              8980455947*\[Gamma]^17 - 20951995035*\[Gamma]^18 - 
              1773792905*\[Gamma]^19 - 2777025108*\[Gamma]^20 - 
              17915757564*\[Gamma]^21 + 4329697452*\[Gamma]^22 - 
              2258857052*\[Gamma]^23 + 27195514*\[Gamma]^24 + 
              12534062*\[Gamma]^25 + 5420262*\[Gamma]^26 + 2003874*\[Gamma]^
                27)*c["B", 2])/(8192*mB^8*(-1 + \[Gamma])^2*\[Gamma]^15*
             (1 + \[Gamma])^5*Sqrt[-1 + \[Gamma]^2]) + 
           (3*Pi*(-525525 - 1576575*\[Gamma] + 1973895*\[Gamma]^2 + 
              10125885*\[Gamma]^3 - 672840*\[Gamma]^4 - 30422280*\[Gamma]^5 - 
              11339160*\[Gamma]^6 + 56576520*\[Gamma]^7 + 37427664*\[Gamma]^
                8 - 68785728*\[Gamma]^9 - 65584100*\[Gamma]^10 + 
              47032548*\[Gamma]^11 + 67385500*\[Gamma]^12 - 4525244*\[Gamma]^
                13 - 42608980*\[Gamma]^14 - 448818476*\[Gamma]^15 + 
              4148122407*\[Gamma]^16 - 8984000091*\[Gamma]^17 + 
              20947350571*\[Gamma]^18 + 1811253945*\[Gamma]^19 + 
              2784604356*\[Gamma]^20 + 17911710796*\[Gamma]^21 - 
              4336027324*\[Gamma]^22 + 2260264876*\[Gamma]^23 - 
              23699770*\[Gamma]^24 - 13200238*\[Gamma]^25 - 7319334*\[Gamma]^
                26 - 2206818*\[Gamma]^27 + 483840*\[Gamma]^28 + 
              161280*\[Gamma]^29)*c["E", 2])/(8192*mB^8*(-1 + \[Gamma])^2*
             \[Gamma]^15*(1 + \[Gamma])^5*Sqrt[-1 + \[Gamma]^2]))*m[1]^3*
          m[2]^2*contribution["rad2"])) + 
     (basisFunction[13]*((16*\[Gamma]^2*(-9 + 26*\[Gamma]^2)*m[1]^3*m[2]^2)/
          (mB^4*(-1 + \[Gamma]^2)^(5/2)) + 
         (32*\[Gamma]*(16 + 111*\[Gamma]^2 + 18*\[Gamma]^4 - 24*\[Gamma]^6)*
           m[1]^2*m[2]^3)/(mB^4*(-1 + \[Gamma]^2)^(5/2)))*contribution["rad1"] + 
       basisFunction[12]*(((-1041*\[Gamma]^2 + 2773*\[Gamma]^4 + 
            1065*\[Gamma]^6 - 525*\[Gamma]^8)*m[1]^3*m[2]^2)/
          (16*mB^4*(-1 + \[Gamma]^2)^3) + 
         ((2039*\[Gamma] + 13155*\[Gamma]^3 + 1221*\[Gamma]^5 - 
            1823*\[Gamma]^7)*m[1]^2*m[2]^3)/(8*mB^4*(-1 + \[Gamma]^2)^3))*
        contribution["rad1"] + basisFunction[10]*
        (((-1041*\[Gamma]^2 + 2773*\[Gamma]^4 + 1065*\[Gamma]^6 - 
            525*\[Gamma]^8)*m[1]^3*m[2]^2)/(8*mB^4*(-1 + \[Gamma]^2)^(5/2)) + 
         ((2039*\[Gamma] + 13155*\[Gamma]^3 + 1221*\[Gamma]^5 - 
            1823*\[Gamma]^7)*m[1]^2*m[2]^3)/(4*mB^4*(-1 + \[Gamma]^2)^(5/2)))*
        contribution["rad1"] + basisFunction[5]*
        ((3*\[Gamma]^2*(-37 + 185*\[Gamma]^2 - 355*\[Gamma]^4 + 
            175*\[Gamma]^6)*m[1]^3*m[2]^2)/(8*mB^4*(-1 + \[Gamma]^2)^(5/2)) + 
         ((9*\[Gamma] + 1053*\[Gamma]^3 + 1083*\[Gamma]^5 - 1249*\[Gamma]^7)*
           m[1]^2*m[2]^3)/(4*mB^4*(-1 + \[Gamma]^2)^(5/2)))*contribution["rad1"] - 
       basisFunction[11]*((3*\[Gamma]*(6 - 37*\[Gamma] - 66*\[Gamma]^2 + 
            185*\[Gamma]^3 + 210*\[Gamma]^4 - 355*\[Gamma]^5 - 
            150*\[Gamma]^6 + 175*\[Gamma]^7)*m[1]^3*m[2]^2)/
          (4*mB^4*(-1 + \[Gamma]^2)^(5/2)) + 
         (\[Gamma]*(36 - 1209*\[Gamma] + 4212*\[Gamma]^2 - 6422*\[Gamma]^3 + 
            4332*\[Gamma]^4 + 1755*\[Gamma]^5 - 4996*\[Gamma]^6 + 
            2100*\[Gamma]^7)*m[1]^2*m[2]^3)/(8*mB^4*(-1 + \[Gamma]^2)^(5/2)))*
        contribution["rad1"] + basisFunction[4]*
        (((32*\[Gamma]^3*(60 + 35*\[Gamma]^2 - 59*\[Gamma]^4 + 4*\[Gamma]^8)*
             m[1]^3*m[2]^2)/(mB^4*(-1 + \[Gamma]^2)^(9/2)) - 
           (32*\[Gamma]^2*(24 + 137*\[Gamma]^2 - 84*\[Gamma]^4 - 
              36*\[Gamma]^6 + 16*\[Gamma]^8)*m[1]^2*m[2]^3)/
            (mB^4*(-1 + \[Gamma]^2)^(9/2)))*contribution["rad1"] + 
         ((-64*\[Gamma]^2*(-20 - 25*\[Gamma]^2 + 3*\[Gamma]^4 + 2*\[Gamma]^6)*
             m[1]^3*m[2]^2)/(mB^4*(-1 + \[Gamma]^2)^3) + 
           (32*\[Gamma]*(-8 - 51*\[Gamma]^2 - 6*\[Gamma]^4 + 8*\[Gamma]^6)*
             m[1]^2*m[2]^3)/(mB^4*(-1 + \[Gamma]^2)^3))*contribution["rad2"]) + 
       basisFunction[1]*
        ((-1/32*(\[Gamma]*(9*Pi^2*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 64*
                (3 - 44*\[Gamma]^2 + 152*\[Gamma]^4 - 192*\[Gamma]^6 + 
                 80*\[Gamma]^8))*m[1]^4*m[2])/(mB^4*(-1 + \[Gamma]^2)^4) - 
           ((27*Pi^2*(1 + 2*\[Gamma])*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 
              64*(9 + 86*\[Gamma]^2 - 496*\[Gamma]^4 + 888*\[Gamma]^6 - 
                752*\[Gamma]^8 + 256*\[Gamma]^10))*m[1]^3*m[2]^2)/
            (96*mB^4*(-1 + \[Gamma])^4*(1 + \[Gamma])^4) - 
           ((27*Pi^2*(2 + \[Gamma])*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 
              64*\[Gamma]*(227 - 1084*\[Gamma]^2 + 1920*\[Gamma]^4 - 
                1568*\[Gamma]^6 + 496*\[Gamma]^8))*m[1]^2*m[2]^3)/
            (96*mB^4*(-1 + \[Gamma])^4*(1 + \[Gamma])^4) - 
           ((9*Pi^2*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 
              64*(3 - 44*\[Gamma]^2 + 152*\[Gamma]^4 - 192*\[Gamma]^6 + 
                80*\[Gamma]^8))*m[1]*m[2]^4)/(32*mB^4*(-1 + \[Gamma]^2)^4))*
          contribution["cons"] + (((385875 - 1837500*\[Gamma]^2 + 7188300*\[Gamma]^
                4 - 21241500*\[Gamma]^6 + 767410066*\[Gamma]^8 + 
              3966858415*\[Gamma]^10 - 3429240286*\[Gamma]^12 - 
              791542442*\[Gamma]^14 + 393897472*\[Gamma]^16)*m[1]^3*m[2]^2)/
            (705600*mB^4*\[Gamma]^7*(-1 + \[Gamma]^2)^(7/2)) + 
           ((1575 - 8250*\[Gamma]^2 + 35710*\[Gamma]^4 - 111920*\[Gamma]^6 - 
              5763593*\[Gamma]^8 + 66538*\[Gamma]^10 + 3557932*\[Gamma]^12 - 
              433736*\[Gamma]^14 + 6144*\[Gamma]^16)*m[1]^2*m[2]^3)/
            (1440*mB^4*\[Gamma]^6*(-1 + \[Gamma]^2)^(7/2)))*contribution["rad1"] + 
         ((16*\[Gamma]^2*(411 + 130*\[Gamma]^2 - 64*\[Gamma]^4)*m[1]^3*
             m[2]^2)/(3*mB^4*(-1 + \[Gamma]^2)^2) - 
           (16*\[Gamma]*(1720 + 4927*\[Gamma]^2 - 1484*\[Gamma]^4 + 
              12*\[Gamma]^6)*m[1]^2*m[2]^3)/(45*mB^4*(-1 + \[Gamma]^2)^2))*
          contribution["rad2"]) + basisFunction[2]*
        (((-16*\[Gamma]*(3 + 6*\[Gamma]^2 - 28*\[Gamma]^4 + 8*\[Gamma]^6)*
             m[1]^3*m[2]^2)/(mB^4*(-1 + \[Gamma]^2)^2) - 
           (16*(3 + 6*\[Gamma]^2 - 28*\[Gamma]^4 + 8*\[Gamma]^6)*m[1]^2*
             m[2]^3)/(mB^4*(-1 + \[Gamma]^2)^2))*contribution["cons"] + 
         (((-3675 + 19950*\[Gamma]^2 - 79800*\[Gamma]^4 + 246540*\[Gamma]^6 - 
              222810*\[Gamma]^8 + 25426269*\[Gamma]^10 + 37185456*\[Gamma]^
                12 - 46406238*\[Gamma]^14 - 2662204*\[Gamma]^16 + 
              3592192*\[Gamma]^18)*m[1]^3*m[2]^2)/(6720*mB^4*\[Gamma]^8*
             (-1 + \[Gamma]^2)^(7/2)) + ((-525 + 3100*\[Gamma]^2 - 
              13690*\[Gamma]^4 + 55260*\[Gamma]^6 - 805075*\[Gamma]^8 - 
              3828806*\[Gamma]^10 + 2162610*\[Gamma]^12 + 845022*\[Gamma]^
                14 - 152040*\[Gamma]^16 - 24576*\[Gamma]^18)*m[1]^2*m[2]^3)/
            (480*mB^4*\[Gamma]^7*(-1 + \[Gamma]^2)^(7/2)))*contribution["rad1"] + 
         ((-16*\[Gamma]*(-173 - 868*\[Gamma]^2 + 20*\[Gamma]^4 + 
              64*\[Gamma]^6)*m[1]^3*m[2]^2)/(3*mB^4*(-1 + \[Gamma]^2)^2) + 
           (16*\[Gamma]^2*(-869 - 496*\[Gamma]^2 + 204*\[Gamma]^4 + 
              16*\[Gamma]^6)*m[1]^2*m[2]^3)/(5*mB^4*(-1 + \[Gamma]^2)^2))*
          contribution["rad2"]))*v[1] + 
     (basisFunction[5]*((-675*\[Gamma]*(-1 - 2*\[Gamma]^2 + 35*\[Gamma]^4)*
           c["B", 1])/(32*mB^8*Sqrt[-1 + \[Gamma]^2]) - 
         (135*\[Gamma]*(-11 + 85*\[Gamma]^2 - 185*\[Gamma]^4 + 
            175*\[Gamma]^6)*c["E", 1])/(32*mB^8*(-1 + \[Gamma]^2)^(3/2)))*
        m[1]^2*m[2]^3*contribution["rad1"] + basisFunction[13]*
        (((4608*\[Gamma]^2*(1439 + 11016*\[Gamma]^2 + 12906*\[Gamma]^4 + 
              2464*\[Gamma]^6)*c["B", 1])/(mB^8*(-1 + \[Gamma])^4*
             (1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]) + 
           (2304*\[Gamma]^2*(2908 + 22077*\[Gamma]^2 + 25812*\[Gamma]^4 + 
              4928*\[Gamma]^6)*c["E", 1])/(mB^8*(-1 + \[Gamma])^4*
             (1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*m[1]^3*m[2]^2 + 
         ((-2304*\[Gamma]*(227 + 5994*\[Gamma]^2 + 13884*\[Gamma]^4 + 
              4640*\[Gamma]^6)*c["B", 1])/(mB^8*(-1 + \[Gamma])^4*
             (1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]) - 
           (1152*\[Gamma]*(455 + 11992*\[Gamma]^2 + 27768*\[Gamma]^4 + 
              9280*\[Gamma]^6)*c["E", 1])/(mB^8*(-1 + \[Gamma])^4*
             (1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*m[1]^2*m[2]^3)*
        contribution["rad1"] - basisFunction[11]*
        (((-675*\[Gamma]*(-1 - 2*\[Gamma]^2 + 35*\[Gamma]^4)*c["B", 1])/
            (32*mB^8*Sqrt[-1 + \[Gamma]^2]) - 
           (135*\[Gamma]*(-11 + 85*\[Gamma]^2 - 185*\[Gamma]^4 + 
              175*\[Gamma]^6)*c["E", 1])/(32*mB^8*(-1 + \[Gamma]^2)^(3/2)))*
          m[1]^3*m[2]^2 + ((45*\[Gamma]*(-120 + 51*\[Gamma] - 
              120*\[Gamma]^2 + 743*\[Gamma]^3 + 4440*\[Gamma]^4 - 
              3255*\[Gamma]^5 - 4200*\[Gamma]^6 + 2205*\[Gamma]^7)*c["B", 1])/
            (128*mB^8*(-1 + \[Gamma]^2)^(3/2)) + 
           (27*\[Gamma]*(-440 + 539*\[Gamma] + 3840*\[Gamma]^2 - 
              3340*\[Gamma]^3 - 10800*\[Gamma]^4 + 7970*\[Gamma]^5 + 
              14400*\[Gamma]^6 - 9100*\[Gamma]^7 - 7000*\[Gamma]^8 + 
              3675*\[Gamma]^9)*c["E", 1])/(128*mB^8*(-1 + \[Gamma]^2)^(5/2)))*
          m[1]^2*m[2]^3)*contribution["rad1"] + basisFunction[12]*
        (((2304*\[Gamma]^2*(1439 + 11016*\[Gamma]^2 + 12906*\[Gamma]^4 + 
              2464*\[Gamma]^6)*c["B", 1])/(mB^8*(-1 + \[Gamma]^2)^5) + 
           (1152*\[Gamma]^2*(2908 + 22077*\[Gamma]^2 + 25812*\[Gamma]^4 + 
              4928*\[Gamma]^6)*c["E", 1])/(mB^8*(-1 + \[Gamma]^2)^5))*m[1]^3*
          m[2]^2 + ((9*\[Gamma]*(-1859659 - 49102698*\[Gamma]^2 - 
              113734953*\[Gamma]^4 - 38021980*\[Gamma]^6 + 16275*\[Gamma]^8 - 
              10650*\[Gamma]^10 + 2625*\[Gamma]^12)*c["B", 1])/
            (64*mB^8*(-1 + \[Gamma]^2)^5) + 
           (9*\[Gamma]*(-1863515 - 49121002*\[Gamma]^2 - 113730633*\[Gamma]^
                4 - 38025820*\[Gamma]^6 + 17475*\[Gamma]^8 - 10650*\[Gamma]^
                10 + 2625*\[Gamma]^12)*c["E", 1])/(64*mB^8*(-1 + \[Gamma]^2)^
              5))*m[1]^2*m[2]^3)*contribution["rad1"] + basisFunction[10]*
        (((4608*\[Gamma]^2*(1439 + 11016*\[Gamma]^2 + 12906*\[Gamma]^4 + 
              2464*\[Gamma]^6)*c["B", 1])/(mB^8*(-1 + \[Gamma])^4*
             (1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]) + 
           (2304*\[Gamma]^2*(2908 + 22077*\[Gamma]^2 + 25812*\[Gamma]^4 + 
              4928*\[Gamma]^6)*c["E", 1])/(mB^8*(-1 + \[Gamma])^4*
             (1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*m[1]^3*m[2]^2 + 
         ((9*\[Gamma]*(-1859659 - 49102698*\[Gamma]^2 - 113734953*\[Gamma]^
                4 - 38021980*\[Gamma]^6 + 16275*\[Gamma]^8 - 10650*\[Gamma]^
                10 + 2625*\[Gamma]^12)*c["B", 1])/(32*mB^8*(-1 + \[Gamma])^4*
             (1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]) + 
           (9*\[Gamma]*(-1863515 - 49121002*\[Gamma]^2 - 113730633*\[Gamma]^
                4 - 38025820*\[Gamma]^6 + 17475*\[Gamma]^8 - 10650*\[Gamma]^
                10 + 2625*\[Gamma]^12)*c["E", 1])/(32*mB^8*(-1 + \[Gamma])^4*
             (1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*m[1]^2*m[2]^3)*
        contribution["rad1"] + basisFunction[2]*
        ((((-1152*\[Gamma]*(-16 - 205*\[Gamma]^2 + 254*\[Gamma]^4 + 
                440*\[Gamma]^6)*c["B", 1])/(mB^8*(-1 + \[Gamma]^2)^4) - 
             (576*\[Gamma]*(-33 - 408*\[Gamma]^2 + 508*\[Gamma]^4 + 
                880*\[Gamma]^6)*c["E", 1])/(mB^8*(-1 + \[Gamma]^2)^4))*m[1]^3*
            m[2]^2 + ((-1152*(-16 - 205*\[Gamma]^2 + 254*\[Gamma]^4 + 
                440*\[Gamma]^6)*c["B", 1])/(mB^8*(-1 + \[Gamma]^2)^4) - 
             (576*(-33 - 408*\[Gamma]^2 + 508*\[Gamma]^4 + 880*\[Gamma]^6)*c[
                "E", 1])/(mB^8*(-1 + \[Gamma]^2)^4))*m[1]^2*m[2]^3)*
          contribution["cons"] + (((-3*(-173250 + 1821750*\[Gamma]^2 - 
                8831200*\[Gamma]^4 + 26144500*\[Gamma]^6 - 52599200*
                 \[Gamma]^8 + 75757880*\[Gamma]^10 - 69745440*\[Gamma]^12 + 
                1322475621*\[Gamma]^14 + 5736101448*\[Gamma]^16 + 
                2608911021*\[Gamma]^18 - 2211064760*\[Gamma]^20 - 
                590379745*\[Gamma]^22 - 186000*\[Gamma]^24 + 
                39375*\[Gamma]^26)*c["B", 1])/(320*mB^8*\[Gamma]^12*
               (-1 + \[Gamma]^2)^(11/2)) - (3*(1576575 - 16441425*
                 \[Gamma]^2 + 81699450*\[Gamma]^4 - 258550600*\[Gamma]^6 + 
                585076000*\[Gamma]^8 - 997927040*\[Gamma]^10 + 1309276160*
                 \[Gamma]^12 - 1150732800*\[Gamma]^14 + 20277169488*
                 \[Gamma]^16 + 75938054784*\[Gamma]^18 + 22138242768*
                 \[Gamma]^20 - 11698682240*\[Gamma]^22 + 3353392880*
                 \[Gamma]^24 - 2976000*\[Gamma]^26 + 630000*\[Gamma]^28)*c[
                "E", 1])/(5120*mB^8*\[Gamma]^14*(-1 + \[Gamma]^2)^(11/2)))*
            m[1]^3*m[2]^2 + ((3*(450450 - 4117575*\[Gamma]^2 + 17427585*
                 \[Gamma]^4 - 45186785*\[Gamma]^6 + 78889075*\[Gamma]^8 - 
                94486005*\[Gamma]^10 + 66592495*\[Gamma]^12 + 2594529754*
                 \[Gamma]^14 + 70684281324*\[Gamma]^16 + 184859602030*
                 \[Gamma]^18 - 25739095552*\[Gamma]^20 - 108885870892*
                 \[Gamma]^22 - 14050165854*\[Gamma]^24 - 2016000*
                 \[Gamma]^26 + 330750*\[Gamma]^28)*c["B", 1])/
              (2560*mB^8*\[Gamma]^13*(-1 + \[Gamma]^2)^(11/2)) + 
             (3*(450450 - 4117575*\[Gamma]^2 + 17528385*\[Gamma]^4 - 
                45867185*\[Gamma]^6 + 80915075*\[Gamma]^8 - 97799605*
                 \[Gamma]^10 + 69524655*\[Gamma]^12 + 2603861754*
                 \[Gamma]^14 + 70847875564*\[Gamma]^16 + 184847714030*
                 \[Gamma]^18 - 25820183744*\[Gamma]^20 - 108888884588*
                 \[Gamma]^22 - 14049523966*\[Gamma]^24 - 2016000*
                 \[Gamma]^26 + 330750*\[Gamma]^28)*c["E", 1])/
              (2560*mB^8*\[Gamma]^13*(-1 + \[Gamma]^2)^(11/2)))*m[1]^2*
            m[2]^3)*contribution["rad1"] + 
         (((-1536*\[Gamma]*(824 + 20755*\[Gamma]^2 + 46170*\[Gamma]^4 + 
                15514*\[Gamma]^6 + 212*\[Gamma]^8)*c["B", 1])/
              (mB^8*(-1 + \[Gamma]^2)^4) - (768*\[Gamma]*(8396 + 
                208432*\[Gamma]^2 + 461793*\[Gamma]^4 + 155134*\[Gamma]^6 + 
                2120*\[Gamma]^8)*c["E", 1])/(5*mB^8*(-1 + \[Gamma]^2)^4))*
            m[1]^3*m[2]^2 + ((768*\[Gamma]^2*(59564 + 380443*\[Gamma]^2 + 
                349992*\[Gamma]^4 + 45276*\[Gamma]^6)*c["B", 1])/
              (5*mB^8*(-1 + \[Gamma]^2)^4) + (384*\[Gamma]^2*(119767 + 
                761439*\[Gamma]^2 + 699996*\[Gamma]^4 + 90548*\[Gamma]^6)*c[
                "E", 1])/(5*mB^8*(-1 + \[Gamma]^2)^4))*m[1]^2*m[2]^3)*
          contribution["rad2"]) + basisFunction[4]*
        ((((1152*\[Gamma]^3*(-4317 - 30170*\[Gamma]^2 - 16686*\[Gamma]^4 + 
                18420*\[Gamma]^6 + 4928*\[Gamma]^8)*c["B", 1])/
              (mB^8*(-1 + \[Gamma]^2)^(13/2)) + (576*\[Gamma]^3*(-8724 - 
                60415*\[Gamma]^2 - 33282*\[Gamma]^4 + 36840*\[Gamma]^6 + 
                9856*\[Gamma]^8)*c["E", 1])/(mB^8*(-1 + \[Gamma]^2)^(13/2)))*
            m[1]^3*m[2]^2 + ((-1152*\[Gamma]^2*(-996 - 29393*\[Gamma]^2 - 
                66764*\[Gamma]^4 + 12028*\[Gamma]^6 + 27200*\[Gamma]^8 + 
                2240*\[Gamma]^10)*c["B", 1])/(mB^8*(-1 + \[Gamma]^2)^
                (13/2)) - (576*\[Gamma]^2*(-2013 - 58937*\[Gamma]^2 - 
                133472*\[Gamma]^4 + 24092*\[Gamma]^6 + 54400*\[Gamma]^8 + 
                4480*\[Gamma]^10)*c["E", 1])/(mB^8*(-1 + \[Gamma]^2)^(13/2)))*
            m[1]^2*m[2]^3)*contribution["rad1"] + 
         (((-2304*\[Gamma]^2*(1439 + 11016*\[Gamma]^2 + 12906*\[Gamma]^4 + 
                2464*\[Gamma]^6)*c["B", 1])/(mB^8*(-1 + \[Gamma]^2)^5) - 
             (1152*\[Gamma]^2*(2908 + 22077*\[Gamma]^2 + 25812*\[Gamma]^4 + 
                4928*\[Gamma]^6)*c["E", 1])/(mB^8*(-1 + \[Gamma]^2)^5))*
            m[1]^3*m[2]^2 + ((1152*\[Gamma]*(332 + 10019*\[Gamma]^2 + 
                28934*\[Gamma]^4 + 15280*\[Gamma]^6 + 1120*\[Gamma]^8)*c["B", 
                1])/(mB^8*(-1 + \[Gamma]^2)^5) + (576*\[Gamma]*(671 + 
                20093*\[Gamma]^2 + 57886*\[Gamma]^4 + 30560*\[Gamma]^6 + 
                2240*\[Gamma]^8)*c["E", 1])/(mB^8*(-1 + \[Gamma]^2)^5))*
            m[1]^2*m[2]^3)*contribution["rad2"]) + basisFunction[1]*
        ((((-3*\[Gamma]*(1125*Pi^2*(-1 + \[Gamma]^2)^3*(-1 - 2*\[Gamma]^2 + 
                  35*\[Gamma]^4) + 32768*\[Gamma]*(-2006 - 721*\[Gamma]^2 + 
                  9074*\[Gamma]^4 + 836*\[Gamma]^6 - 120*\[Gamma]^8 + 
                  32*\[Gamma]^10))*c["B", 1])/(1280*mB^8*(-1 + \[Gamma])^
                4*(1 + \[Gamma])^4) - (3*\[Gamma]*(225*Pi^2*(-1 + \[Gamma]^2)^
                  2*(-11 + 85*\[Gamma]^2 - 185*\[Gamma]^4 + 175*\[Gamma]^6) + 
                16384*\[Gamma]*(-4047 - 1332*\[Gamma]^2 + 18048*\[Gamma]^4 + 
                  1712*\[Gamma]^6 - 240*\[Gamma]^8 + 64*\[Gamma]^10))*c["E", 
                1])/(1280*mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4))*m[1]^3*
            m[2]^2 + ((3*(-7875*Pi^2*(-1 + \[Gamma])^3*(-1 - 2*\[Gamma]^2 + 
                  35*\[Gamma]^4) - (32768*\[Gamma]*(-14040 - 5023*\[Gamma]^
                     2 + 63240*\[Gamma]^4 + 6648*\[Gamma]^6 - 1704*\[Gamma]^
                     8 + 544*\[Gamma]^10))/(1 + \[Gamma])^4)*c["B", 1])/
              (8960*mB^8*(-1 + \[Gamma])^4) - ((4725*Pi^2*(-1 + \[Gamma])^2*
                 (1 + \[Gamma])^3*(-11 + 85*\[Gamma]^2 - 185*\[Gamma]^4 + 
                  175*\[Gamma]^6) + 49152*\[Gamma]*(-28339 - 9150*\[Gamma]^
                    2 + 125500*\[Gamma]^4 + 13744*\[Gamma]^6 - 
                  3408*\[Gamma]^8 + 1088*\[Gamma]^10))*c["E", 1])/
              (8960*mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4))*m[1]^2*m[2]^3 + 
           ((-3*(7875*Pi^2*(1 + \[Gamma]^2 - 37*\[Gamma]^4 + 35*\[Gamma]^6) + 
                65536*(1 + 14*\[Gamma]^2 - 112*\[Gamma]^4 + 160*\[Gamma]^6))*
               c["B", 1])/(8960*mB^8*(-1 + \[Gamma]^2)^2) - 
             ((4725*Pi^2*(11 - 96*\[Gamma]^2 + 270*\[Gamma]^4 - 
                  360*\[Gamma]^6 + 175*\[Gamma]^8) + 98304*(5 - 
                  82*\[Gamma]^2 + 336*\[Gamma]^4 - 544*\[Gamma]^6 + 
                  320*\[Gamma]^8))*c["E", 1])/(8960*mB^8*(-1 + \[Gamma]^2)^
                3))*m[1]*m[2]^4)*contribution["cons"] + 
         ((((-600311250 + 5912156250*\[Gamma]^2 - 26712031500*\[Gamma]^4 + 
                73282786500*\[Gamma]^6 - 135540774600*\[Gamma]^8 + 
                177666581400*\[Gamma]^10 - 417199409455*\[Gamma]^12 - 
                5194569721900*\[Gamma]^14 - 9975297501955*\[Gamma]^16 + 
                1139216249152*\[Gamma]^18 + 2430780778267*\[Gamma]^20 + 
                78025645612*\[Gamma]^22 - 2430725433*\[Gamma]^24 + 
                203292672*\[Gamma]^26 - 43253760*\[Gamma]^28)*c["B", 1])/
              (369600*mB^8*\[Gamma]^11*(-1 + \[Gamma]^2)^(11/2)) + 
             ((5462832375 - 53327649375*\[Gamma]^2 + 248022413100*
                 \[Gamma]^4 - 735038558100*\[Gamma]^6 + 1557193638000*
                 \[Gamma]^8 - 2475812724000*\[Gamma]^10 + 2998957315200*
                 \[Gamma]^12 - 6389553863920*\[Gamma]^14 - 56156338853056*
                 \[Gamma]^16 - 64125520365616*\[Gamma]^18 - 25449938322944*
                 \[Gamma]^20 - 37693503930704*\[Gamma]^22 - 1610757971264*
                 \[Gamma]^24 + 65228057712*\[Gamma]^26 + 3252682752*
                 \[Gamma]^28 - 692060160*\[Gamma]^30)*c["E", 1])/
              (5913600*mB^8*\[Gamma]^13*(-1 + \[Gamma]^2)^(11/2)))*m[1]^3*
            m[2]^2 + (((-1560809250 + 13226857875*\[Gamma]^2 - 51707415375*
                 \[Gamma]^4 + 123210254475*\[Gamma]^6 - 195287343405*
                 \[Gamma]^8 + 206281097715*\[Gamma]^10 - 106491234465*
                 \[Gamma]^12 + 71645481329274*\[Gamma]^14 + 440870895696514*
                 \[Gamma]^16 + 106720332319636*\[Gamma]^18 - 356916844199354*
                 \[Gamma]^20 - 72521796903334*\[Gamma]^22 - 60481737748*
                 \[Gamma]^24 - 65749340398*\[Gamma]^26 + 19377684480*
                 \[Gamma]^28 - 2768240640*\[Gamma]^30)*c["B", 1])/
              (2956800*mB^8*\[Gamma]^12*(-1 + \[Gamma]^2)^(11/2)) + 
             ((-20290520250 + 171949152375*\[Gamma]^2 - 676736935875*
                 \[Gamma]^4 + 1629354902175*\[Gamma]^6 - 2611985841465*
                 \[Gamma]^8 + 2784344858295*\[Gamma]^10 - 1453464657645*
                 \[Gamma]^12 + 934641422111346*\[Gamma]^14 + 5733210903219130*
                 \[Gamma]^16 + 1385351358676228*\[Gamma]^18 - 
                4643265488859890*\[Gamma]^20 - 938627214456910*\[Gamma]^22 - 
                4388813997316*\[Gamma]^24 + 1155478643690*\[Gamma]^26 - 
                394021306368*\[Gamma]^28 + 53980692480*\[Gamma]^30)*c["E", 
                1])/(38438400*mB^8*\[Gamma]^12*(-1 + \[Gamma]^2)^(11/2)))*
            m[1]^2*m[2]^3)*contribution["rad1"] + 
         (((768*\[Gamma]^2*(-45008 - 226385*\[Gamma]^2 - 140100*\[Gamma]^4 - 
                5930*\[Gamma]^6 + 40*\[Gamma]^8 + 8*\[Gamma]^10)*c["B", 1])/
              (5*mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4) - 
             (384*\[Gamma]^2*(3179928 + 15853540*\[Gamma]^2 + 9816145*
                 \[Gamma]^4 + 404680*\[Gamma]^6 + 4420*\[Gamma]^8 - 
                3728*\[Gamma]^10 + 640*\[Gamma]^12)*c["E", 1])/
              (175*mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4))*m[1]^3*m[2]^2 + 
           ((128*\[Gamma]*(1289984 + 27196500*\[Gamma]^2 + 47948805*
                 \[Gamma]^4 + 11237270*\[Gamma]^6 + 16620*\[Gamma]^8 + 
                20456*\[Gamma]^10 - 7040*\[Gamma]^12 + 1280*\[Gamma]^14)*c[
                "B", 1])/(175*mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4) - 
             (64*\[Gamma]*(-2608384 - 54478121*\[Gamma]^2 - 95941095*
                 \[Gamma]^4 - 22392410*\[Gamma]^6 - 134020*\[Gamma]^8 + 
                36024*\[Gamma]^10 - 19584*\[Gamma]^12 + 3840*\[Gamma]^14)*c[
                "E", 1])/(175*mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4))*
            m[1]^2*m[2]^3)*contribution["rad2"]))*v[1] + 
     (basisFunction[5]*((-45*\[Gamma]^2*(831 + 1315*\[Gamma]^2 - 
            2835*\[Gamma]^4 + 945*\[Gamma]^6)*c["B", 2])/
          (256*mB^8*(-1 + \[Gamma]^2)^(3/2)) - 
         (27*\[Gamma]^2*(1671 - 4700*\[Gamma]^2 + 8010*\[Gamma]^4 - 
            6300*\[Gamma]^6 + 1575*\[Gamma]^8)*c["E", 2])/
          (256*mB^8*(-1 + \[Gamma]^2)^(5/2)))*m[1]^3*m[2]^2*contribution["rad1"] - 
       basisFunction[11]*(((-45*\[Gamma]*(60 + 831*\[Gamma] + 60*\[Gamma]^2 + 
              1315*\[Gamma]^3 - 2220*\[Gamma]^4 - 2835*\[Gamma]^5 + 
              2100*\[Gamma]^6 + 945*\[Gamma]^7)*c["B", 2])/
            (128*mB^8*(-1 + \[Gamma]^2)^(3/2)) - 
           (27*\[Gamma]*(220 + 1671*\[Gamma] - 1920*\[Gamma]^2 - 
              4700*\[Gamma]^3 + 5400*\[Gamma]^4 + 8010*\[Gamma]^5 - 
              7200*\[Gamma]^6 - 6300*\[Gamma]^7 + 3500*\[Gamma]^8 + 
              1575*\[Gamma]^9)*c["E", 2])/(128*mB^8*(-1 + \[Gamma]^2)^(5/2)))*
          m[1]^3*m[2]^2 + ((-945*\[Gamma]^2*(-21 - 70*\[Gamma]^2 + 
              75*\[Gamma]^4)*c["B", 2])/(64*mB^8*Sqrt[-1 + \[Gamma]^2]) - 
           (135*\[Gamma]^2*(-221 + 583*\[Gamma]^2 - 1015*\[Gamma]^4 + 
              525*\[Gamma]^6)*c["E", 2])/(64*mB^8*(-1 + \[Gamma]^2)^(3/2)))*
          m[1]^2*m[2]^3)*contribution["rad1"] + basisFunction[12]*
        (((9*\[Gamma]^2*(-14839867 - 199387390*\[Gamma]^2 - 
              349547589*\[Gamma]^4 - 85521764*\[Gamma]^6 + 63275*\[Gamma]^8 - 
              28350*\[Gamma]^10 + 4725*\[Gamma]^12)*c["B", 2])/
            (512*mB^8*(-1 + \[Gamma]^2)^5) + 
           (9*\[Gamma]^2*(-15076459 - 199417406*\[Gamma]^2 - 
              349511781*\[Gamma]^4 - 85540004*\[Gamma]^6 + 66555*\[Gamma]^8 - 
              28350*\[Gamma]^10 + 4725*\[Gamma]^12)*c["E", 2])/
            (512*mB^8*(-1 + \[Gamma]^2)^5))*m[1]^3*m[2]^2 + 
         ((-1152*\[Gamma]*(584 + 16471*\[Gamma]^2 + 41400*\[Gamma]^4 + 
              15580*\[Gamma]^6)*c["B", 2])/(mB^8*(-1 + \[Gamma]^2)^5) - 
           (1152*\[Gamma]*(606 + 16689*\[Gamma]^2 + 41560*\[Gamma]^4 + 
              15580*\[Gamma]^6)*c["E", 2])/(mB^8*(-1 + \[Gamma]^2)^5))*m[1]^2*
          m[2]^3)*contribution["rad1"] + basisFunction[13]*
        (((-288*\[Gamma]^2*(1811 + 24340*\[Gamma]^2 + 42672*\[Gamma]^4 + 
              10432*\[Gamma]^6)*c["B", 2])/(mB^8*(-1 + \[Gamma])^4*
             (1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]) - 
           (288*\[Gamma]^2*(1841 + 24340*\[Gamma]^2 + 42672*\[Gamma]^4 + 
              10432*\[Gamma]^6)*c["E", 2])/(mB^8*(-1 + \[Gamma])^4*
             (1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*m[1]^3*m[2]^2 + 
         ((-2304*\[Gamma]*(584 + 16471*\[Gamma]^2 + 41400*\[Gamma]^4 + 
              15580*\[Gamma]^6)*c["B", 2])/(mB^8*(-1 + \[Gamma])^4*
             (1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]) - 
           (2304*\[Gamma]*(606 + 16689*\[Gamma]^2 + 41560*\[Gamma]^4 + 
              15580*\[Gamma]^6)*c["E", 2])/(mB^8*(-1 + \[Gamma])^4*
             (1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*m[1]^2*m[2]^3)*
        contribution["rad1"] + basisFunction[10]*
        (((9*\[Gamma]^2*(-14839867 - 199387390*\[Gamma]^2 - 
              349547589*\[Gamma]^4 - 85521764*\[Gamma]^6 + 63275*\[Gamma]^8 - 
              28350*\[Gamma]^10 + 4725*\[Gamma]^12)*c["B", 2])/
            (256*mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4*
             Sqrt[-1 + \[Gamma]^2]) + (9*\[Gamma]^2*(-15076459 - 
              199417406*\[Gamma]^2 - 349511781*\[Gamma]^4 - 85540004*\[Gamma]^
                6 + 66555*\[Gamma]^8 - 28350*\[Gamma]^10 + 4725*\[Gamma]^12)*
             c["E", 2])/(256*mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4*
             Sqrt[-1 + \[Gamma]^2]))*m[1]^3*m[2]^2 + 
         ((-2304*\[Gamma]*(584 + 16471*\[Gamma]^2 + 41400*\[Gamma]^4 + 
              15580*\[Gamma]^6)*c["B", 2])/(mB^8*(-1 + \[Gamma])^4*
             (1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]) - 
           (2304*\[Gamma]*(606 + 16689*\[Gamma]^2 + 41560*\[Gamma]^4 + 
              15580*\[Gamma]^6)*c["E", 2])/(mB^8*(-1 + \[Gamma])^4*
             (1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*m[1]^2*m[2]^3)*
        contribution["rad1"] + basisFunction[4]*
        ((((1152*\[Gamma]^3*(-4317 - 30170*\[Gamma]^2 - 16686*\[Gamma]^4 + 
                18420*\[Gamma]^6 + 4928*\[Gamma]^8)*c["B", 2])/
              (mB^8*(-1 + \[Gamma]^2)^(13/2)) + (576*\[Gamma]^3*(-8724 - 
                60415*\[Gamma]^2 - 33282*\[Gamma]^4 + 36840*\[Gamma]^6 + 
                9856*\[Gamma]^8)*c["E", 2])/(mB^8*(-1 + \[Gamma]^2)^(13/2)))*
            m[1]^3*m[2]^2 + ((-576*\[Gamma]^2*(-1752 - 48245*\[Gamma]^2 - 
                91258*\[Gamma]^4 + 36060*\[Gamma]^6 + 31160*\[Gamma]^8)*c[
                "B", 2])/(mB^8*(-1 + \[Gamma]^2)^(13/2)) - 
             (576*\[Gamma]^2*(-1818 - 48855*\[Gamma]^2 - 91302*\[Gamma]^4 + 
                36380*\[Gamma]^6 + 31160*\[Gamma]^8)*c["E", 2])/
              (mB^8*(-1 + \[Gamma]^2)^(13/2)))*m[1]^2*m[2]^3)*
          contribution["rad1"] + (((-2304*\[Gamma]^2*(1439 + 11016*\[Gamma]^2 + 
                12906*\[Gamma]^4 + 2464*\[Gamma]^6)*c["B", 2])/
              (mB^8*(-1 + \[Gamma]^2)^5) - (1152*\[Gamma]^2*(2908 + 
                22077*\[Gamma]^2 + 25812*\[Gamma]^4 + 4928*\[Gamma]^6)*c["E", 
                2])/(mB^8*(-1 + \[Gamma]^2)^5))*m[1]^3*m[2]^2 + 
           ((576*\[Gamma]*(584 + 16471*\[Gamma]^2 + 41400*\[Gamma]^4 + 
                15580*\[Gamma]^6)*c["B", 2])/(mB^8*(-1 + \[Gamma]^2)^5) + 
             (576*\[Gamma]*(606 + 16689*\[Gamma]^2 + 41560*\[Gamma]^4 + 
                15580*\[Gamma]^6)*c["E", 2])/(mB^8*(-1 + \[Gamma]^2)^5))*
            m[1]^2*m[2]^3)*contribution["rad2"]) + basisFunction[2]*
        ((((-1152*\[Gamma]*(-16 - 205*\[Gamma]^2 + 254*\[Gamma]^4 + 
                440*\[Gamma]^6)*c["B", 2])/(mB^8*(-1 + \[Gamma]^2)^4) - 
             (576*\[Gamma]*(-33 - 408*\[Gamma]^2 + 508*\[Gamma]^4 + 
                880*\[Gamma]^6)*c["E", 2])/(mB^8*(-1 + \[Gamma]^2)^4))*m[1]^3*
            m[2]^2 + ((-1152*(-16 - 205*\[Gamma]^2 + 254*\[Gamma]^4 + 
                440*\[Gamma]^6)*c["B", 2])/(mB^8*(-1 + \[Gamma]^2)^4) - 
             (576*(-33 - 408*\[Gamma]^2 + 508*\[Gamma]^4 + 880*\[Gamma]^6)*c[
                "E", 2])/(mB^8*(-1 + \[Gamma]^2)^4))*m[1]^2*m[2]^3)*
          contribution["cons"] + ((((7890757875 - 71883937125*\[Gamma]^2 + 
                306071540775*\[Gamma]^4 - 811379594025*\[Gamma]^6 + 
                1490740175925*\[Gamma]^8 - 1974684706995*\[Gamma]^10 + 
                1877096606385*\[Gamma]^12 - 1158592490055*\[Gamma]^14 - 
                221902404304962*\[Gamma]^16 - 2130926872439594*\[Gamma]^18 - 
                1770257796496174*\[Gamma]^20 + 1993127115568410*\[Gamma]^22 + 
                806887902054268*\[Gamma]^24 + 9251406237332*\[Gamma]^26 - 
                156112844040*\[Gamma]^28 + 50331648000*\[Gamma]^30)*c["B", 
                2])/(20500480*mB^8*\[Gamma]^14*(-1 + \[Gamma]^2)^(11/2)) + 
             (3*(2630252625 - 23961312375*\[Gamma]^2 + 102780602925*
                 \[Gamma]^4 - 275667467075*\[Gamma]^6 + 512591854775*
                 \[Gamma]^8 - 684068209825*\[Gamma]^10 + 649649515515*
                 \[Gamma]^12 - 392320413485*\[Gamma]^14 - 74570450710454*
                 \[Gamma]^16 - 711715287599726*\[Gamma]^18 - 588787033451898*
                 \[Gamma]^20 + 664530024282398*\[Gamma]^22 + 268916902676052*
                 \[Gamma]^24 + 3091999147228*\[Gamma]^26 - 52037614680*
                 \[Gamma]^28 + 16777216000*\[Gamma]^30)*c["E", 2])/
              (20500480*mB^8*\[Gamma]^14*(-1 + \[Gamma]^2)^(11/2)))*m[1]^3*
            m[2]^2 + ((-3*(-3234000 + 35044800*\[Gamma]^2 - 175792400*
                 \[Gamma]^4 + 541184000*\[Gamma]^6 - 1136913120*\[Gamma]^8 + 
                1742585600*\[Gamma]^10 - 7412508672*\[Gamma]^12 - 
                76785270683*\[Gamma]^14 - 102384105948*\[Gamma]^16 + 
                35895909161*\[Gamma]^18 + 22304854464*\[Gamma]^20 + 
                20125303*\[Gamma]^22 - 6596580*\[Gamma]^24 + 826875*
                 \[Gamma]^26)*c["B", 2])/(4480*mB^8*\[Gamma]^11*
               (-1 + \[Gamma]^2)^(11/2)) - (3*(7882875 - 83881875*
                 \[Gamma]^2 + 424932900*\[Gamma]^4 - 1370760300*\[Gamma]^6 + 
                3168625600*\[Gamma]^8 - 5544897120*\[Gamma]^10 + 
                7623992320*\[Gamma]^12 - 31697000448*\[Gamma]^14 - 
                339688988332*\[Gamma]^16 - 452809232112*\[Gamma]^18 + 
                191495498404*\[Gamma]^20 + 116206816896*\[Gamma]^22 + 
                82013212*\[Gamma]^24 - 26386320*\[Gamma]^26 + 3307500*
                 \[Gamma]^28)*c["E", 2])/(17920*mB^8*\[Gamma]^13*
               (-1 + \[Gamma]^2)^(11/2)))*m[1]^2*m[2]^3)*contribution["rad1"] + 
         (((-1536*\[Gamma]*(824 + 20755*\[Gamma]^2 + 46170*\[Gamma]^4 + 
                15514*\[Gamma]^6 + 212*\[Gamma]^8)*c["B", 2])/
              (mB^8*(-1 + \[Gamma]^2)^4) - (768*\[Gamma]*(8396 + 
                208432*\[Gamma]^2 + 461793*\[Gamma]^4 + 155134*\[Gamma]^6 + 
                2120*\[Gamma]^8)*c["E", 2])/(5*mB^8*(-1 + \[Gamma]^2)^4))*
            m[1]^3*m[2]^2 + ((384*\[Gamma]^2*(711672 + 4072289*\[Gamma]^2 + 
                2889598*\[Gamma]^4 + 102252*\[Gamma]^6 - 824*\[Gamma]^8 - 
                1632*\[Gamma]^10 + 320*\[Gamma]^12)*c["B", 2])/
              (35*mB^8*(-1 + \[Gamma]^2)^4) + (384*\[Gamma]^2*(727142 + 
                4096159*\[Gamma]^2 + 2893238*\[Gamma]^4 + 100992*\[Gamma]^6 - 
                544*\[Gamma]^8 - 1632*\[Gamma]^10 + 320*\[Gamma]^12)*c["E", 
                2])/(35*mB^8*(-1 + \[Gamma]^2)^4))*m[1]^2*m[2]^3)*
          contribution["rad2"]) + basisFunction[1]*
        ((((-3*\[Gamma]*(7875*Pi^2*(1 + \[Gamma]^2 - 37*\[Gamma]^4 + 
                  35*\[Gamma]^6) + 65536*(1 + 14*\[Gamma]^2 - 
                  112*\[Gamma]^4 + 160*\[Gamma]^6))*c["B", 2])/
              (8960*mB^8*(-1 + \[Gamma]^2)^2) - (3*\[Gamma]*(1575*Pi^2*
                 (11 - 96*\[Gamma]^2 + 270*\[Gamma]^4 - 360*\[Gamma]^6 + 
                  175*\[Gamma]^8) + 32768*(5 - 82*\[Gamma]^2 + 
                  336*\[Gamma]^4 - 544*\[Gamma]^6 + 320*\[Gamma]^8))*c["E", 
                2])/(8960*mB^8*(-1 + \[Gamma]^2)^3))*m[1]^4*m[2] + 
           ((3*(-7875*Pi^2*(-1 + \[Gamma])^3*(-1 - 2*\[Gamma]^2 + 
                  35*\[Gamma]^4) - (32768*(2 - 14018*\[Gamma]^2 - 
                   5325*\[Gamma]^4 + 64314*\[Gamma]^6 + 4988*\[Gamma]^8 - 
                   520*\[Gamma]^10 + 224*\[Gamma]^12))/(1 + \[Gamma])^4)*c[
                "B", 2])/(8960*mB^8*(-1 + \[Gamma])^4) - 
             ((4725*Pi^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^3*(-11 + 
                  85*\[Gamma]^2 - 185*\[Gamma]^4 + 175*\[Gamma]^6) + 
                49152*(-10 - 28155*\[Gamma]^2 - 10160*\[Gamma]^4 + 
                  128096*\[Gamma]^6 + 10256*\[Gamma]^8 - 1040*\[Gamma]^10 + 
                  448*\[Gamma]^12))*c["E", 2])/(8960*mB^8*(-1 + \[Gamma])^
                4*(1 + \[Gamma])^4))*m[1]^3*m[2]^2 + 
           (-1/1280*((3375*Pi^2*(-1 + \[Gamma]^2)^3*(-1 - 2*\[Gamma]^2 + 
                   35*\[Gamma]^4) + 98304*\[Gamma]*(-2006 - 721*\[Gamma]^2 + 
                   9074*\[Gamma]^4 + 836*\[Gamma]^6 - 120*\[Gamma]^8 + 
                   32*\[Gamma]^10))*c["B", 2])/(mB^8*(-1 + \[Gamma])^4*
                (1 + \[Gamma])^4) - ((675*Pi^2*(-1 + \[Gamma]^2)^2*
                 (-11 + 85*\[Gamma]^2 - 185*\[Gamma]^4 + 175*\[Gamma]^6) + 
                49152*\[Gamma]*(-4047 - 1332*\[Gamma]^2 + 18048*\[Gamma]^4 + 
                  1712*\[Gamma]^6 - 240*\[Gamma]^8 + 64*\[Gamma]^10))*c["E", 
                2])/(1280*mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4))*m[1]^2*
            m[2]^3)*contribution["cons"] + 
         ((((-355439188479375 + 3001052488809375*\[Gamma]^2 - 
                11817885489535125*\[Gamma]^4 + 28921718662711875*\[Gamma]^6 - 
                48801923110415475*\[Gamma]^8 + 58557164716875825*
                 \[Gamma]^10 - 48887035079357475*\[Gamma]^12 - 
                1738557043369883875*\[Gamma]^14 - 49381188065026785964*
                 \[Gamma]^16 - 86412636275016545194*\[Gamma]^18 + 
                61737497007178723426*\[Gamma]^20 + 44918993551145612866*
                 \[Gamma]^22 + 1302857821171717576*\[Gamma]^24 - 
                9212586840386700*\[Gamma]^26 + 1180686341898240*\[Gamma]^28)*
               c["B", 2])/(923444121600*mB^8*\[Gamma]^13*(-1 + \[Gamma]^2)^
                (11/2)) + ((-118479729493125 + 1000350829603125*\[Gamma]^2 - 
                3973383237198375*\[Gamma]^4 + 9852423954998625*\[Gamma]^6 - 
                16835340066369825*\[Gamma]^8 + 20321716624284075*
                 \[Gamma]^10 - 16881836920773825*\[Gamma]^12 - 
                584718658520142049*\[Gamma]^14 - 16517783956966469700*
                 \[Gamma]^16 - 28758635844847198190*\[Gamma]^18 + 
                20573462303441483382*\[Gamma]^20 + 14992815728299316182*
                 \[Gamma]^22 + 417478641883536536*\[Gamma]^24 + 
                6054271491737212*\[Gamma]^26 - 2583559445413888*\[Gamma]^28 + 
                432277385379840*\[Gamma]^30)*c["E", 2])/(307814707200*mB^
                8*\[Gamma]^13*(-1 + \[Gamma]^2)^(11/2)))*m[1]^3*m[2]^2 + 
           (((-339570000 + 3453324000*\[Gamma]^2 - 16186170000*\[Gamma]^4 + 
                46326128800*\[Gamma]^6 - 89793205600*\[Gamma]^8 + 
                126625643200*\[Gamma]^10 + 1201576406977*\[Gamma]^12 + 
                6161636600192*\[Gamma]^14 + 1332500817721*\[Gamma]^16 - 
                1961482046504*\[Gamma]^18 - 119643117869*\[Gamma]^20 + 
                1127395304*\[Gamma]^22 + 942328819*\[Gamma]^24 - 
                140247040*\[Gamma]^26)*c["B", 2])/(156800*mB^8*\[Gamma]^10*
               (-1 + \[Gamma]^2)^(11/2)) + ((827701875 - 8255795625*
                 \[Gamma]^2 + 39187664250*\[Gamma]^4 - 118503535500*
                 \[Gamma]^6 + 256858715400*\[Gamma]^8 - 420049403200*
                 \[Gamma]^10 + 539182044800*\[Gamma]^12 + 6248745485508*
                 \[Gamma]^14 + 30780121286528*\[Gamma]^16 + 2936934223844*
                 \[Gamma]^18 - 12716194305056*\[Gamma]^20 - 662015436916*
                 \[Gamma]^22 + 10877058976*\[Gamma]^24 + 3769315276*
                 \[Gamma]^26 - 560988160*\[Gamma]^28)*c["E", 2])/
              (627200*mB^8*\[Gamma]^12*(-1 + \[Gamma]^2)^(11/2)))*m[1]^2*
            m[2]^3)*contribution["rad1"] + 
         (((768*\[Gamma]^2*(-45008 - 226385*\[Gamma]^2 - 140100*\[Gamma]^4 - 
                5930*\[Gamma]^6 + 40*\[Gamma]^8 + 8*\[Gamma]^10)*c["B", 2])/
              (5*mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4) - 
             (384*\[Gamma]^2*(3179928 + 15853540*\[Gamma]^2 + 9816145*
                 \[Gamma]^4 + 404680*\[Gamma]^6 + 4420*\[Gamma]^8 - 
                3728*\[Gamma]^10 + 640*\[Gamma]^12)*c["E", 2])/
              (175*mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4))*m[1]^3*m[2]^2 + 
           ((64*\[Gamma]*(15903744 + 308001480*\[Gamma]^2 + 445278375*
                 \[Gamma]^4 + 48882060*\[Gamma]^6 - 1550840*\[Gamma]^8 - 
                365264*\[Gamma]^10 + 86320*\[Gamma]^12)*c["B", 2])/
              (1225*mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4) + 
             (64*\[Gamma]*(16459264 + 311196630*\[Gamma]^2 + 445979425*
                 \[Gamma]^4 + 48894660*\[Gamma]^6 - 1665640*\[Gamma]^8 - 
                287984*\[Gamma]^10 + 69520*\[Gamma]^12)*c["E", 2])/
              (1225*mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4))*m[1]^2*m[2]^3)*
          contribution["rad2"]))*v[1] + 
     (basisFunction[12]*((\[Gamma]*(1041 - 2773*\[Gamma]^2 - 
            1065*\[Gamma]^4 + 525*\[Gamma]^6)*m[1]^3*m[2]^2)/
          (16*mB^4*(-1 + \[Gamma]^2)^3) - 
         ((2039 + 13155*\[Gamma]^2 + 1221*\[Gamma]^4 - 1823*\[Gamma]^6)*
           m[1]^2*m[2]^3)/(8*mB^4*(-1 + \[Gamma]^2)^3))*contribution["rad1"] + 
       basisFunction[13]*((16*\[Gamma]*(9 - 26*\[Gamma]^2)*m[1]^3*m[2]^2)/
          (mB^4*(-1 + \[Gamma]^2)^(5/2)) + 
         (32*(-16 - 111*\[Gamma]^2 - 18*\[Gamma]^4 + 24*\[Gamma]^6)*m[1]^2*
           m[2]^3)/(mB^4*(-1 + \[Gamma]^2)^(5/2)))*contribution["rad1"] + 
       basisFunction[5]*((3*\[Gamma]*(37 - 185*\[Gamma]^2 + 355*\[Gamma]^4 - 
            175*\[Gamma]^6)*m[1]^3*m[2]^2)/(8*mB^4*(-1 + \[Gamma]^2)^(5/2)) + 
         ((-9 - 1053*\[Gamma]^2 - 1083*\[Gamma]^4 + 1249*\[Gamma]^6)*m[1]^2*
           m[2]^3)/(4*mB^4*(-1 + \[Gamma]^2)^(5/2)))*contribution["rad1"] + 
       basisFunction[10]*((\[Gamma]*(1041 - 2773*\[Gamma]^2 - 
            1065*\[Gamma]^4 + 525*\[Gamma]^6)*m[1]^3*m[2]^2)/
          (8*mB^4*(-1 + \[Gamma]^2)^(5/2)) + 
         ((-2039 - 13155*\[Gamma]^2 - 1221*\[Gamma]^4 + 1823*\[Gamma]^6)*
           m[1]^2*m[2]^3)/(4*mB^4*(-1 + \[Gamma]^2)^(5/2)))*contribution["rad1"] - 
       basisFunction[11]*((-3*(6 - 37*\[Gamma] - 66*\[Gamma]^2 + 
            185*\[Gamma]^3 + 210*\[Gamma]^4 - 355*\[Gamma]^5 - 
            150*\[Gamma]^6 + 175*\[Gamma]^7)*m[1]^3*m[2]^2)/
          (4*mB^4*(-1 + \[Gamma]^2)^(5/2)) + 
         ((-36 + 1209*\[Gamma] - 4212*\[Gamma]^2 + 6422*\[Gamma]^3 - 
            4332*\[Gamma]^4 - 1755*\[Gamma]^5 + 4996*\[Gamma]^6 - 
            2100*\[Gamma]^7)*m[1]^2*m[2]^3)/(8*mB^4*(-1 + \[Gamma]^2)^(5/2)))*
        contribution["rad1"] + basisFunction[4]*
        (((-32*\[Gamma]^2*(60 + 35*\[Gamma]^2 - 59*\[Gamma]^4 + 4*\[Gamma]^8)*
             m[1]^3*m[2]^2)/(mB^4*(-1 + \[Gamma]^2)^(9/2)) + 
           (32*\[Gamma]*(24 + 137*\[Gamma]^2 - 84*\[Gamma]^4 - 
              36*\[Gamma]^6 + 16*\[Gamma]^8)*m[1]^2*m[2]^3)/
            (mB^4*(-1 + \[Gamma]^2)^(9/2)))*contribution["rad1"] + 
         ((64*\[Gamma]*(-20 - 25*\[Gamma]^2 + 3*\[Gamma]^4 + 2*\[Gamma]^6)*
             m[1]^3*m[2]^2)/(mB^4*(-1 + \[Gamma]^2)^3) - 
           (32*(-8 - 51*\[Gamma]^2 - 6*\[Gamma]^4 + 8*\[Gamma]^6)*m[1]^2*
             m[2]^3)/(mB^4*(-1 + \[Gamma]^2)^3))*contribution["rad2"]) + 
       basisFunction[1]*((((9*Pi^2*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 
              64*(3 - 44*\[Gamma]^2 + 152*\[Gamma]^4 - 192*\[Gamma]^6 + 
                80*\[Gamma]^8))*m[1]^4*m[2])/(32*mB^4*(-1 + \[Gamma]^2)^4) + 
           ((27*Pi^2*(2 + \[Gamma])*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 
              64*\[Gamma]*(227 - 1084*\[Gamma]^2 + 1920*\[Gamma]^4 - 
                1568*\[Gamma]^6 + 496*\[Gamma]^8))*m[1]^3*m[2]^2)/
            (96*mB^4*(-1 + \[Gamma])^4*(1 + \[Gamma])^4) + 
           ((27*Pi^2*(1 + 2*\[Gamma])*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 
              64*(9 + 86*\[Gamma]^2 - 496*\[Gamma]^4 + 888*\[Gamma]^6 - 
                752*\[Gamma]^8 + 256*\[Gamma]^10))*m[1]^2*m[2]^3)/
            (96*mB^4*(-1 + \[Gamma])^4*(1 + \[Gamma])^4) + 
           (\[Gamma]*(9*Pi^2*(1 - 6*\[Gamma]^2 + 5*\[Gamma]^4)^2 + 
              64*(3 - 44*\[Gamma]^2 + 152*\[Gamma]^4 - 192*\[Gamma]^6 + 
                80*\[Gamma]^8))*m[1]*m[2]^4)/(32*mB^4*(-1 + \[Gamma]^2)^4))*
          contribution["cons"] + (((-385875 + 1837500*\[Gamma]^2 - 7188300*\[Gamma]^
                4 + 21241500*\[Gamma]^6 - 767410066*\[Gamma]^8 - 
              3966858415*\[Gamma]^10 + 3429240286*\[Gamma]^12 + 
              791542442*\[Gamma]^14 - 393897472*\[Gamma]^16)*m[1]^3*m[2]^2)/
            (705600*mB^4*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)) + 
           ((-1575 + 8250*\[Gamma]^2 - 35710*\[Gamma]^4 + 142640*\[Gamma]^6 + 
              5529353*\[Gamma]^8 + 620822*\[Gamma]^10 - 4517932*\[Gamma]^12 + 
              1063496*\[Gamma]^14 - 159744*\[Gamma]^16)*m[1]^2*m[2]^3)/
            (1440*mB^4*\[Gamma]^7*(-1 + \[Gamma]^2)^(7/2)))*contribution["rad1"] + 
         ((16*\[Gamma]*(-411 - 130*\[Gamma]^2 + 64*\[Gamma]^4)*m[1]^3*m[2]^2)/
            (3*mB^4*(-1 + \[Gamma]^2)^2) + (16*(1720 + 4927*\[Gamma]^2 - 
              1484*\[Gamma]^4 + 12*\[Gamma]^6)*m[1]^2*m[2]^3)/
            (45*mB^4*(-1 + \[Gamma]^2)^2))*contribution["rad2"]) + 
       basisFunction[2]*(((16*(3 + 6*\[Gamma]^2 - 28*\[Gamma]^4 + 
              8*\[Gamma]^6)*m[1]^3*m[2]^2)/(mB^4*(-1 + \[Gamma]^2)^2) + 
           (16*\[Gamma]*(3 + 6*\[Gamma]^2 - 28*\[Gamma]^4 + 8*\[Gamma]^6)*
             m[1]^2*m[2]^3)/(mB^4*(-1 + \[Gamma]^2)^2))*contribution["cons"] + 
         (((3675 - 19950*\[Gamma]^2 + 79800*\[Gamma]^4 - 246540*\[Gamma]^6 + 
              222810*\[Gamma]^8 - 25426269*\[Gamma]^10 - 37185456*\[Gamma]^
                12 + 46406238*\[Gamma]^14 + 2662204*\[Gamma]^16 - 
              3592192*\[Gamma]^18)*m[1]^3*m[2]^2)/(6720*mB^4*\[Gamma]^9*
             (-1 + \[Gamma]^2)^(7/2)) + ((525 - 3100*\[Gamma]^2 + 
              13690*\[Gamma]^4 - 55260*\[Gamma]^6 + 816595*\[Gamma]^8 + 
              3740486*\[Gamma]^10 - 1901490*\[Gamma]^12 - 1213662*\[Gamma]^
                14 + 397800*\[Gamma]^16 - 36864*\[Gamma]^18)*m[1]^2*m[2]^3)/
            (480*mB^4*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)))*contribution["rad1"] + 
         ((16*(-173 - 868*\[Gamma]^2 + 20*\[Gamma]^4 + 64*\[Gamma]^6)*m[1]^3*
             m[2]^2)/(3*mB^4*(-1 + \[Gamma]^2)^2) - 
           (16*\[Gamma]*(-869 - 496*\[Gamma]^2 + 204*\[Gamma]^4 + 
              16*\[Gamma]^6)*m[1]^2*m[2]^3)/(5*mB^4*(-1 + \[Gamma]^2)^2))*
          contribution["rad2"]))*v[2] + 
     (basisFunction[5]*((675*(-1 - 2*\[Gamma]^2 + 35*\[Gamma]^4)*c["B", 1])/
          (32*mB^8*Sqrt[-1 + \[Gamma]^2]) + 
         (135*(-11 + 85*\[Gamma]^2 - 185*\[Gamma]^4 + 175*\[Gamma]^6)*
           c["E", 1])/(32*mB^8*(-1 + \[Gamma]^2)^(3/2)))*m[1]^2*m[2]^3*
        contribution["rad1"] + basisFunction[13]*
        (((-4608*\[Gamma]*(1439 + 11016*\[Gamma]^2 + 12906*\[Gamma]^4 + 
              2464*\[Gamma]^6)*c["B", 1])/(mB^8*(-1 + \[Gamma])^4*
             (1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]) - 
           (2304*\[Gamma]*(2908 + 22077*\[Gamma]^2 + 25812*\[Gamma]^4 + 
              4928*\[Gamma]^6)*c["E", 1])/(mB^8*(-1 + \[Gamma])^4*
             (1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*m[1]^3*m[2]^2 + 
         ((2304*(227 + 5994*\[Gamma]^2 + 13884*\[Gamma]^4 + 4640*\[Gamma]^6)*
             c["B", 1])/(mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4*
             Sqrt[-1 + \[Gamma]^2]) + (1152*(455 + 11992*\[Gamma]^2 + 
              27768*\[Gamma]^4 + 9280*\[Gamma]^6)*c["E", 1])/
            (mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*
          m[1]^2*m[2]^3)*contribution["rad1"] - basisFunction[11]*
        (((675*(-1 - 2*\[Gamma]^2 + 35*\[Gamma]^4)*c["B", 1])/
            (32*mB^8*Sqrt[-1 + \[Gamma]^2]) + 
           (135*(-11 + 85*\[Gamma]^2 - 185*\[Gamma]^4 + 175*\[Gamma]^6)*
             c["E", 1])/(32*mB^8*(-1 + \[Gamma]^2)^(3/2)))*m[1]^3*m[2]^2 + 
         ((-45*(-120 + 51*\[Gamma] - 120*\[Gamma]^2 + 743*\[Gamma]^3 + 
              4440*\[Gamma]^4 - 3255*\[Gamma]^5 - 4200*\[Gamma]^6 + 
              2205*\[Gamma]^7)*c["B", 1])/(128*mB^8*(-1 + \[Gamma]^2)^
              (3/2)) - (27*(-440 + 539*\[Gamma] + 3840*\[Gamma]^2 - 
              3340*\[Gamma]^3 - 10800*\[Gamma]^4 + 7970*\[Gamma]^5 + 
              14400*\[Gamma]^6 - 9100*\[Gamma]^7 - 7000*\[Gamma]^8 + 
              3675*\[Gamma]^9)*c["E", 1])/(128*mB^8*(-1 + \[Gamma]^2)^(5/2)))*
          m[1]^2*m[2]^3)*contribution["rad1"] + basisFunction[12]*
        (((-2304*\[Gamma]*(1439 + 11016*\[Gamma]^2 + 12906*\[Gamma]^4 + 
              2464*\[Gamma]^6)*c["B", 1])/(mB^8*(-1 + \[Gamma]^2)^5) - 
           (1152*\[Gamma]*(2908 + 22077*\[Gamma]^2 + 25812*\[Gamma]^4 + 
              4928*\[Gamma]^6)*c["E", 1])/(mB^8*(-1 + \[Gamma]^2)^5))*m[1]^3*
          m[2]^2 + ((-9*(-1859659 - 49102698*\[Gamma]^2 - 113734953*\[Gamma]^
                4 - 38021980*\[Gamma]^6 + 16275*\[Gamma]^8 - 10650*\[Gamma]^
                10 + 2625*\[Gamma]^12)*c["B", 1])/(64*mB^8*(-1 + \[Gamma]^2)^
              5) - (9*(-1863515 - 49121002*\[Gamma]^2 - 113730633*\[Gamma]^
                4 - 38025820*\[Gamma]^6 + 17475*\[Gamma]^8 - 10650*\[Gamma]^
                10 + 2625*\[Gamma]^12)*c["E", 1])/(64*mB^8*(-1 + \[Gamma]^2)^
              5))*m[1]^2*m[2]^3)*contribution["rad1"] + basisFunction[10]*
        (((-4608*\[Gamma]*(1439 + 11016*\[Gamma]^2 + 12906*\[Gamma]^4 + 
              2464*\[Gamma]^6)*c["B", 1])/(mB^8*(-1 + \[Gamma])^4*
             (1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]) - 
           (2304*\[Gamma]*(2908 + 22077*\[Gamma]^2 + 25812*\[Gamma]^4 + 
              4928*\[Gamma]^6)*c["E", 1])/(mB^8*(-1 + \[Gamma])^4*
             (1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*m[1]^3*m[2]^2 + 
         ((-9*(-1859659 - 49102698*\[Gamma]^2 - 113734953*\[Gamma]^4 - 
              38021980*\[Gamma]^6 + 16275*\[Gamma]^8 - 10650*\[Gamma]^10 + 
              2625*\[Gamma]^12)*c["B", 1])/(32*mB^8*(-1 + \[Gamma])^4*
             (1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]) - 
           (9*(-1863515 - 49121002*\[Gamma]^2 - 113730633*\[Gamma]^4 - 
              38025820*\[Gamma]^6 + 17475*\[Gamma]^8 - 10650*\[Gamma]^10 + 
              2625*\[Gamma]^12)*c["E", 1])/(32*mB^8*(-1 + \[Gamma])^4*
             (1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*m[1]^2*m[2]^3)*
        contribution["rad1"] + basisFunction[2]*
        ((((1152*(-16 - 205*\[Gamma]^2 + 254*\[Gamma]^4 + 440*\[Gamma]^6)*c[
                "B", 1])/(mB^8*(-1 + \[Gamma]^2)^4) + 
             (576*(-33 - 408*\[Gamma]^2 + 508*\[Gamma]^4 + 880*\[Gamma]^6)*c[
                "E", 1])/(mB^8*(-1 + \[Gamma]^2)^4))*m[1]^3*m[2]^2 + 
           ((1152*\[Gamma]*(-16 - 205*\[Gamma]^2 + 254*\[Gamma]^4 + 
                440*\[Gamma]^6)*c["B", 1])/(mB^8*(-1 + \[Gamma]^2)^4) + 
             (576*\[Gamma]*(-33 - 408*\[Gamma]^2 + 508*\[Gamma]^4 + 
                880*\[Gamma]^6)*c["E", 1])/(mB^8*(-1 + \[Gamma]^2)^4))*m[1]^2*
            m[2]^3)*contribution["cons"] + 
         (((3*(-173250 + 1821750*\[Gamma]^2 - 8831200*\[Gamma]^4 + 
                26144500*\[Gamma]^6 - 52599200*\[Gamma]^8 + 75757880*
                 \[Gamma]^10 - 69745440*\[Gamma]^12 + 1322475621*
                 \[Gamma]^14 + 5736101448*\[Gamma]^16 + 2608911021*
                 \[Gamma]^18 - 2211064760*\[Gamma]^20 - 590379745*
                 \[Gamma]^22 - 186000*\[Gamma]^24 + 39375*\[Gamma]^26)*c["B", 
                1])/(320*mB^8*\[Gamma]^13*(-1 + \[Gamma]^2)^(11/2)) + 
             (3*(1576575 - 16441425*\[Gamma]^2 + 81699450*\[Gamma]^4 - 
                258550600*\[Gamma]^6 + 585076000*\[Gamma]^8 - 997927040*
                 \[Gamma]^10 + 1309276160*\[Gamma]^12 - 1150732800*
                 \[Gamma]^14 + 20277169488*\[Gamma]^16 + 75938054784*
                 \[Gamma]^18 + 22138242768*\[Gamma]^20 - 11698682240*
                 \[Gamma]^22 + 3353392880*\[Gamma]^24 - 2976000*\[Gamma]^26 + 
                630000*\[Gamma]^28)*c["E", 1])/(5120*mB^8*\[Gamma]^15*
               (-1 + \[Gamma]^2)^(11/2)))*m[1]^3*m[2]^2 + 
           ((-3*(450450 - 4117575*\[Gamma]^2 + 17427585*\[Gamma]^4 - 
                45186785*\[Gamma]^6 + 78889075*\[Gamma]^8 - 94486005*
                 \[Gamma]^10 + 66592495*\[Gamma]^12 + 2594529754*
                 \[Gamma]^14 + 70684281324*\[Gamma]^16 + 184859602030*
                 \[Gamma]^18 - 25739095552*\[Gamma]^20 - 108885870892*
                 \[Gamma]^22 - 14050165854*\[Gamma]^24 - 2016000*
                 \[Gamma]^26 + 330750*\[Gamma]^28)*c["B", 1])/
              (2560*mB^8*\[Gamma]^14*(-1 + \[Gamma]^2)^(11/2)) - 
             (3*(450450 - 4117575*\[Gamma]^2 + 17528385*\[Gamma]^4 - 
                45867185*\[Gamma]^6 + 80915075*\[Gamma]^8 - 97799605*
                 \[Gamma]^10 + 69524655*\[Gamma]^12 + 2603861754*
                 \[Gamma]^14 + 70847875564*\[Gamma]^16 + 184847714030*
                 \[Gamma]^18 - 25820183744*\[Gamma]^20 - 108888884588*
                 \[Gamma]^22 - 14049523966*\[Gamma]^24 - 2016000*
                 \[Gamma]^26 + 330750*\[Gamma]^28)*c["E", 1])/
              (2560*mB^8*\[Gamma]^14*(-1 + \[Gamma]^2)^(11/2)))*m[1]^2*
            m[2]^3)*contribution["rad1"] + 
         (((1536*(824 + 20755*\[Gamma]^2 + 46170*\[Gamma]^4 + 
                15514*\[Gamma]^6 + 212*\[Gamma]^8)*c["B", 1])/
              (mB^8*(-1 + \[Gamma]^2)^4) + (768*(8396 + 208432*\[Gamma]^2 + 
                461793*\[Gamma]^4 + 155134*\[Gamma]^6 + 2120*\[Gamma]^8)*c[
                "E", 1])/(5*mB^8*(-1 + \[Gamma]^2)^4))*m[1]^3*m[2]^2 + 
           ((-768*\[Gamma]*(59564 + 380443*\[Gamma]^2 + 349992*\[Gamma]^4 + 
                45276*\[Gamma]^6)*c["B", 1])/(5*mB^8*(-1 + \[Gamma]^2)^4) - 
             (384*\[Gamma]*(119767 + 761439*\[Gamma]^2 + 699996*\[Gamma]^4 + 
                90548*\[Gamma]^6)*c["E", 1])/(5*mB^8*(-1 + \[Gamma]^2)^4))*
            m[1]^2*m[2]^3)*contribution["rad2"]) + basisFunction[4]*
        ((((-1152*\[Gamma]^2*(-4317 - 30170*\[Gamma]^2 - 16686*\[Gamma]^4 + 
                18420*\[Gamma]^6 + 4928*\[Gamma]^8)*c["B", 1])/
              (mB^8*(-1 + \[Gamma]^2)^(13/2)) - (576*\[Gamma]^2*(-8724 - 
                60415*\[Gamma]^2 - 33282*\[Gamma]^4 + 36840*\[Gamma]^6 + 
                9856*\[Gamma]^8)*c["E", 1])/(mB^8*(-1 + \[Gamma]^2)^(13/2)))*
            m[1]^3*m[2]^2 + ((1152*\[Gamma]*(-996 - 29393*\[Gamma]^2 - 
                66764*\[Gamma]^4 + 12028*\[Gamma]^6 + 27200*\[Gamma]^8 + 
                2240*\[Gamma]^10)*c["B", 1])/(mB^8*(-1 + \[Gamma]^2)^
                (13/2)) + (576*\[Gamma]*(-2013 - 58937*\[Gamma]^2 - 
                133472*\[Gamma]^4 + 24092*\[Gamma]^6 + 54400*\[Gamma]^8 + 
                4480*\[Gamma]^10)*c["E", 1])/(mB^8*(-1 + \[Gamma]^2)^(13/2)))*
            m[1]^2*m[2]^3)*contribution["rad1"] + 
         (((2304*\[Gamma]*(1439 + 11016*\[Gamma]^2 + 12906*\[Gamma]^4 + 
                2464*\[Gamma]^6)*c["B", 1])/(mB^8*(-1 + \[Gamma]^2)^5) + 
             (1152*\[Gamma]*(2908 + 22077*\[Gamma]^2 + 25812*\[Gamma]^4 + 
                4928*\[Gamma]^6)*c["E", 1])/(mB^8*(-1 + \[Gamma]^2)^5))*
            m[1]^3*m[2]^2 + ((-1152*(332 + 10019*\[Gamma]^2 + 
                28934*\[Gamma]^4 + 15280*\[Gamma]^6 + 1120*\[Gamma]^8)*c["B", 
                1])/(mB^8*(-1 + \[Gamma]^2)^5) - 
             (576*(671 + 20093*\[Gamma]^2 + 57886*\[Gamma]^4 + 
                30560*\[Gamma]^6 + 2240*\[Gamma]^8)*c["E", 1])/
              (mB^8*(-1 + \[Gamma]^2)^5))*m[1]^2*m[2]^3)*contribution["rad2"]) + 
       basisFunction[1]*
        (((((3375*Pi^2*(-1 + \[Gamma]^2)^3*(-1 - 2*\[Gamma]^2 + 
                  35*\[Gamma]^4) + 98304*\[Gamma]*(-2006 - 721*\[Gamma]^2 + 
                  9074*\[Gamma]^4 + 836*\[Gamma]^6 - 120*\[Gamma]^8 + 
                  32*\[Gamma]^10))*c["B", 1])/(1280*mB^8*(-1 + \[Gamma])^
                4*(1 + \[Gamma])^4) + ((675*Pi^2*(-1 + \[Gamma]^2)^2*
                 (-11 + 85*\[Gamma]^2 - 185*\[Gamma]^4 + 175*\[Gamma]^6) + 
                49152*\[Gamma]*(-4047 - 1332*\[Gamma]^2 + 18048*\[Gamma]^4 + 
                  1712*\[Gamma]^6 - 240*\[Gamma]^8 + 64*\[Gamma]^10))*c["E", 
                1])/(1280*mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4))*m[1]^3*
            m[2]^2 + ((3*(7875*Pi^2*(-1 + \[Gamma])^3*(-1 - 2*\[Gamma]^2 + 
                  35*\[Gamma]^4) + (32768*(2 - 14018*\[Gamma]^2 - 
                   5325*\[Gamma]^4 + 64314*\[Gamma]^6 + 4988*\[Gamma]^8 - 
                   520*\[Gamma]^10 + 224*\[Gamma]^12))/(1 + \[Gamma])^4)*c[
                "B", 1])/(8960*mB^8*(-1 + \[Gamma])^4) + 
             ((4725*Pi^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^3*(-11 + 
                  85*\[Gamma]^2 - 185*\[Gamma]^4 + 175*\[Gamma]^6) + 
                49152*(-10 - 28155*\[Gamma]^2 - 10160*\[Gamma]^4 + 
                  128096*\[Gamma]^6 + 10256*\[Gamma]^8 - 1040*\[Gamma]^10 + 
                  448*\[Gamma]^12))*c["E", 1])/(8960*mB^8*(-1 + \[Gamma])^
                4*(1 + \[Gamma])^4))*m[1]^2*m[2]^3 + 
           ((3*\[Gamma]*(7875*Pi^2*(1 + \[Gamma]^2 - 37*\[Gamma]^4 + 
                  35*\[Gamma]^6) + 65536*(1 + 14*\[Gamma]^2 - 
                  112*\[Gamma]^4 + 160*\[Gamma]^6))*c["B", 1])/
              (8960*mB^8*(-1 + \[Gamma]^2)^2) + ((4725*Pi^2*\[Gamma]*
                 (11 - 96*\[Gamma]^2 + 270*\[Gamma]^4 - 360*\[Gamma]^6 + 
                  175*\[Gamma]^8) + 98304*\[Gamma]*(5 - 82*\[Gamma]^2 + 
                  336*\[Gamma]^4 - 544*\[Gamma]^6 + 320*\[Gamma]^8))*c["E", 
                1])/(8960*mB^8*(-1 + \[Gamma]^2)^3))*m[1]*m[2]^4)*
          contribution["cons"] + ((((600311250 - 5912156250*\[Gamma]^2 + 
                26712031500*\[Gamma]^4 - 73282786500*\[Gamma]^6 + 
                135540774600*\[Gamma]^8 - 177666581400*\[Gamma]^10 + 
                417199409455*\[Gamma]^12 + 5194569721900*\[Gamma]^14 + 
                9975297501955*\[Gamma]^16 - 1139216249152*\[Gamma]^18 - 
                2430780778267*\[Gamma]^20 - 78025645612*\[Gamma]^22 + 
                2430725433*\[Gamma]^24 - 203292672*\[Gamma]^26 + 
                43253760*\[Gamma]^28)*c["B", 1])/(369600*mB^8*\[Gamma]^12*
               (-1 + \[Gamma]^2)^(11/2)) + ((-5462832375 + 53327649375*
                 \[Gamma]^2 - 248022413100*\[Gamma]^4 + 735038558100*
                 \[Gamma]^6 - 1557193638000*\[Gamma]^8 + 2475812724000*
                 \[Gamma]^10 - 2998957315200*\[Gamma]^12 + 6389553863920*
                 \[Gamma]^14 + 56156338853056*\[Gamma]^16 + 64125520365616*
                 \[Gamma]^18 + 25449938322944*\[Gamma]^20 + 37693503930704*
                 \[Gamma]^22 + 1610757971264*\[Gamma]^24 - 65228057712*
                 \[Gamma]^26 - 3252682752*\[Gamma]^28 + 692060160*
                 \[Gamma]^30)*c["E", 1])/(5913600*mB^8*\[Gamma]^14*
               (-1 + \[Gamma]^2)^(11/2)))*m[1]^3*m[2]^2 + 
           (((1560809250 - 13226857875*\[Gamma]^2 + 51707415375*\[Gamma]^4 - 
                123210254475*\[Gamma]^6 + 195287343405*\[Gamma]^8 - 
                206281097715*\[Gamma]^10 + 106491234465*\[Gamma]^12 - 
                71645481329274*\[Gamma]^14 - 440870895696514*\[Gamma]^16 - 
                106720332319636*\[Gamma]^18 + 356916844199354*\[Gamma]^20 + 
                72521796903334*\[Gamma]^22 + 60481737748*\[Gamma]^24 + 
                65749340398*\[Gamma]^26 - 19377684480*\[Gamma]^28 + 
                2768240640*\[Gamma]^30)*c["B", 1])/(2956800*mB^8*\[Gamma]^
                13*(-1 + \[Gamma]^2)^(11/2)) + ((20290520250 - 171949152375*
                 \[Gamma]^2 + 676736935875*\[Gamma]^4 - 1629354902175*
                 \[Gamma]^6 + 2611985841465*\[Gamma]^8 - 2784344858295*
                 \[Gamma]^10 + 1453464657645*\[Gamma]^12 - 934641422111346*
                 \[Gamma]^14 - 5733210903219130*\[Gamma]^16 - 
                1385351358676228*\[Gamma]^18 + 4643265488859890*\[Gamma]^20 + 
                938627214456910*\[Gamma]^22 + 4388813997316*\[Gamma]^24 - 
                1155478643690*\[Gamma]^26 + 394021306368*\[Gamma]^28 - 
                53980692480*\[Gamma]^30)*c["E", 1])/(38438400*mB^8*\[Gamma]^
                13*(-1 + \[Gamma]^2)^(11/2)))*m[1]^2*m[2]^3)*contribution["rad1"] + 
         (((-768*\[Gamma]*(-45008 - 226385*\[Gamma]^2 - 140100*\[Gamma]^4 - 
                5930*\[Gamma]^6 + 40*\[Gamma]^8 + 8*\[Gamma]^10)*c["B", 1])/
              (5*mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4) + 
             (384*\[Gamma]*(3179928 + 15853540*\[Gamma]^2 + 9816145*
                 \[Gamma]^4 + 404680*\[Gamma]^6 + 4420*\[Gamma]^8 - 
                3728*\[Gamma]^10 + 640*\[Gamma]^12)*c["E", 1])/
              (175*mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4))*m[1]^3*m[2]^2 + 
           ((-128*(1289984 + 27196500*\[Gamma]^2 + 47948805*\[Gamma]^4 + 
                11237270*\[Gamma]^6 + 16620*\[Gamma]^8 + 20456*\[Gamma]^10 - 
                7040*\[Gamma]^12 + 1280*\[Gamma]^14)*c["B", 1])/
              (175*mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4) + 
             (64*(-2608384 - 54478121*\[Gamma]^2 - 95941095*\[Gamma]^4 - 
                22392410*\[Gamma]^6 - 134020*\[Gamma]^8 + 36024*\[Gamma]^10 - 
                19584*\[Gamma]^12 + 3840*\[Gamma]^14)*c["E", 1])/
              (175*mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4))*m[1]^2*m[2]^3)*
          contribution["rad2"]))*v[2] + 
     (basisFunction[5]*((45*\[Gamma]*(831 + 1315*\[Gamma]^2 - 
            2835*\[Gamma]^4 + 945*\[Gamma]^6)*c["B", 2])/
          (256*mB^8*(-1 + \[Gamma]^2)^(3/2)) + 
         (27*\[Gamma]*(1671 - 4700*\[Gamma]^2 + 8010*\[Gamma]^4 - 
            6300*\[Gamma]^6 + 1575*\[Gamma]^8)*c["E", 2])/
          (256*mB^8*(-1 + \[Gamma]^2)^(5/2)))*m[1]^3*m[2]^2*contribution["rad1"] - 
       basisFunction[11]*(((45*(60 + 831*\[Gamma] + 60*\[Gamma]^2 + 
              1315*\[Gamma]^3 - 2220*\[Gamma]^4 - 2835*\[Gamma]^5 + 
              2100*\[Gamma]^6 + 945*\[Gamma]^7)*c["B", 2])/
            (128*mB^8*(-1 + \[Gamma]^2)^(3/2)) + 
           (27*(220 + 1671*\[Gamma] - 1920*\[Gamma]^2 - 4700*\[Gamma]^3 + 
              5400*\[Gamma]^4 + 8010*\[Gamma]^5 - 7200*\[Gamma]^6 - 
              6300*\[Gamma]^7 + 3500*\[Gamma]^8 + 1575*\[Gamma]^9)*c["E", 2])/
            (128*mB^8*(-1 + \[Gamma]^2)^(5/2)))*m[1]^3*m[2]^2 + 
         ((945*\[Gamma]*(-21 - 70*\[Gamma]^2 + 75*\[Gamma]^4)*c["B", 2])/
            (64*mB^8*Sqrt[-1 + \[Gamma]^2]) + 
           (135*\[Gamma]*(-221 + 583*\[Gamma]^2 - 1015*\[Gamma]^4 + 
              525*\[Gamma]^6)*c["E", 2])/(64*mB^8*(-1 + \[Gamma]^2)^(3/2)))*
          m[1]^2*m[2]^3)*contribution["rad1"] + basisFunction[12]*
        (((-9*\[Gamma]*(-14839867 - 199387390*\[Gamma]^2 - 349547589*\[Gamma]^
                4 - 85521764*\[Gamma]^6 + 63275*\[Gamma]^8 - 28350*\[Gamma]^
                10 + 4725*\[Gamma]^12)*c["B", 2])/(512*mB^8*(-1 + \[Gamma]^2)^
              5) - (9*\[Gamma]*(-15076459 - 199417406*\[Gamma]^2 - 
              349511781*\[Gamma]^4 - 85540004*\[Gamma]^6 + 66555*\[Gamma]^8 - 
              28350*\[Gamma]^10 + 4725*\[Gamma]^12)*c["E", 2])/
            (512*mB^8*(-1 + \[Gamma]^2)^5))*m[1]^3*m[2]^2 + 
         ((1152*(584 + 16471*\[Gamma]^2 + 41400*\[Gamma]^4 + 15580*\[Gamma]^
                6)*c["B", 2])/(mB^8*(-1 + \[Gamma]^2)^5) + 
           (1152*(606 + 16689*\[Gamma]^2 + 41560*\[Gamma]^4 + 
              15580*\[Gamma]^6)*c["E", 2])/(mB^8*(-1 + \[Gamma]^2)^5))*m[1]^2*
          m[2]^3)*contribution["rad1"] + basisFunction[13]*
        (((288*\[Gamma]*(1811 + 24340*\[Gamma]^2 + 42672*\[Gamma]^4 + 
              10432*\[Gamma]^6)*c["B", 2])/(mB^8*(-1 + \[Gamma])^4*
             (1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]) + 
           (288*\[Gamma]*(1841 + 24340*\[Gamma]^2 + 42672*\[Gamma]^4 + 
              10432*\[Gamma]^6)*c["E", 2])/(mB^8*(-1 + \[Gamma])^4*
             (1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*m[1]^3*m[2]^2 + 
         ((2304*(584 + 16471*\[Gamma]^2 + 41400*\[Gamma]^4 + 15580*\[Gamma]^
                6)*c["B", 2])/(mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4*
             Sqrt[-1 + \[Gamma]^2]) + (2304*(606 + 16689*\[Gamma]^2 + 
              41560*\[Gamma]^4 + 15580*\[Gamma]^6)*c["E", 2])/
            (mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*
          m[1]^2*m[2]^3)*contribution["rad1"] + basisFunction[10]*
        (((-9*\[Gamma]*(-14839867 - 199387390*\[Gamma]^2 - 349547589*\[Gamma]^
                4 - 85521764*\[Gamma]^6 + 63275*\[Gamma]^8 - 28350*\[Gamma]^
                10 + 4725*\[Gamma]^12)*c["B", 2])/(256*mB^8*(-1 + \[Gamma])^4*
             (1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]) - 
           (9*\[Gamma]*(-15076459 - 199417406*\[Gamma]^2 - 349511781*\[Gamma]^
                4 - 85540004*\[Gamma]^6 + 66555*\[Gamma]^8 - 28350*\[Gamma]^
                10 + 4725*\[Gamma]^12)*c["E", 2])/(256*mB^8*(-1 + \[Gamma])^4*
             (1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*m[1]^3*m[2]^2 + 
         ((2304*(584 + 16471*\[Gamma]^2 + 41400*\[Gamma]^4 + 15580*\[Gamma]^
                6)*c["B", 2])/(mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4*
             Sqrt[-1 + \[Gamma]^2]) + (2304*(606 + 16689*\[Gamma]^2 + 
              41560*\[Gamma]^4 + 15580*\[Gamma]^6)*c["E", 2])/
            (mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*
          m[1]^2*m[2]^3)*contribution["rad1"] + basisFunction[4]*
        ((((-1152*\[Gamma]^2*(-4317 - 30170*\[Gamma]^2 - 16686*\[Gamma]^4 + 
                18420*\[Gamma]^6 + 4928*\[Gamma]^8)*c["B", 2])/
              (mB^8*(-1 + \[Gamma]^2)^(13/2)) - (576*\[Gamma]^2*(-8724 - 
                60415*\[Gamma]^2 - 33282*\[Gamma]^4 + 36840*\[Gamma]^6 + 
                9856*\[Gamma]^8)*c["E", 2])/(mB^8*(-1 + \[Gamma]^2)^(13/2)))*
            m[1]^3*m[2]^2 + ((576*\[Gamma]*(-1752 - 48245*\[Gamma]^2 - 
                91258*\[Gamma]^4 + 36060*\[Gamma]^6 + 31160*\[Gamma]^8)*c[
                "B", 2])/(mB^8*(-1 + \[Gamma]^2)^(13/2)) + 
             (576*\[Gamma]*(-1818 - 48855*\[Gamma]^2 - 91302*\[Gamma]^4 + 
                36380*\[Gamma]^6 + 31160*\[Gamma]^8)*c["E", 2])/
              (mB^8*(-1 + \[Gamma]^2)^(13/2)))*m[1]^2*m[2]^3)*
          contribution["rad1"] + (((2304*\[Gamma]*(1439 + 11016*\[Gamma]^2 + 
                12906*\[Gamma]^4 + 2464*\[Gamma]^6)*c["B", 2])/
              (mB^8*(-1 + \[Gamma]^2)^5) + (1152*\[Gamma]*(2908 + 
                22077*\[Gamma]^2 + 25812*\[Gamma]^4 + 4928*\[Gamma]^6)*c["E", 
                2])/(mB^8*(-1 + \[Gamma]^2)^5))*m[1]^3*m[2]^2 + 
           ((-576*(584 + 16471*\[Gamma]^2 + 41400*\[Gamma]^4 + 
                15580*\[Gamma]^6)*c["B", 2])/(mB^8*(-1 + \[Gamma]^2)^5) - 
             (576*(606 + 16689*\[Gamma]^2 + 41560*\[Gamma]^4 + 
                15580*\[Gamma]^6)*c["E", 2])/(mB^8*(-1 + \[Gamma]^2)^5))*
            m[1]^2*m[2]^3)*contribution["rad2"]) + basisFunction[2]*
        ((((1152*(-16 - 205*\[Gamma]^2 + 254*\[Gamma]^4 + 440*\[Gamma]^6)*c[
                "B", 2])/(mB^8*(-1 + \[Gamma]^2)^4) + 
             (576*(-33 - 408*\[Gamma]^2 + 508*\[Gamma]^4 + 880*\[Gamma]^6)*c[
                "E", 2])/(mB^8*(-1 + \[Gamma]^2)^4))*m[1]^3*m[2]^2 + 
           ((1152*\[Gamma]*(-16 - 205*\[Gamma]^2 + 254*\[Gamma]^4 + 
                440*\[Gamma]^6)*c["B", 2])/(mB^8*(-1 + \[Gamma]^2)^4) + 
             (576*\[Gamma]*(-33 - 408*\[Gamma]^2 + 508*\[Gamma]^4 + 
                880*\[Gamma]^6)*c["E", 2])/(mB^8*(-1 + \[Gamma]^2)^4))*m[1]^2*
            m[2]^3)*contribution["cons"] + 
         ((((-7890757875 + 71883937125*\[Gamma]^2 - 306071540775*\[Gamma]^4 + 
                811379594025*\[Gamma]^6 - 1490740175925*\[Gamma]^8 + 
                1974684706995*\[Gamma]^10 - 1877096606385*\[Gamma]^12 + 
                1158592490055*\[Gamma]^14 + 221902404304962*\[Gamma]^16 + 
                2130926872439594*\[Gamma]^18 + 1770257796496174*\[Gamma]^20 - 
                1993127115568410*\[Gamma]^22 - 806887902054268*\[Gamma]^24 - 
                9251406237332*\[Gamma]^26 + 156112844040*\[Gamma]^28 - 
                50331648000*\[Gamma]^30)*c["B", 2])/(20500480*mB^8*\[Gamma]^
                15*(-1 + \[Gamma]^2)^(11/2)) - (3*(2630252625 - 23961312375*
                 \[Gamma]^2 + 102780602925*\[Gamma]^4 - 275667467075*
                 \[Gamma]^6 + 512591854775*\[Gamma]^8 - 684068209825*
                 \[Gamma]^10 + 649649515515*\[Gamma]^12 - 392320413485*
                 \[Gamma]^14 - 74570450710454*\[Gamma]^16 - 711715287599726*
                 \[Gamma]^18 - 588787033451898*\[Gamma]^20 + 664530024282398*
                 \[Gamma]^22 + 268916902676052*\[Gamma]^24 + 3091999147228*
                 \[Gamma]^26 - 52037614680*\[Gamma]^28 + 16777216000*
                 \[Gamma]^30)*c["E", 2])/(20500480*mB^8*\[Gamma]^15*
               (-1 + \[Gamma]^2)^(11/2)))*m[1]^3*m[2]^2 + 
           ((3*(-3234000 + 35044800*\[Gamma]^2 - 175792400*\[Gamma]^4 + 
                541184000*\[Gamma]^6 - 1136913120*\[Gamma]^8 + 1742585600*
                 \[Gamma]^10 - 7412508672*\[Gamma]^12 - 76785270683*
                 \[Gamma]^14 - 102384105948*\[Gamma]^16 + 35895909161*
                 \[Gamma]^18 + 22304854464*\[Gamma]^20 + 20125303*
                 \[Gamma]^22 - 6596580*\[Gamma]^24 + 826875*\[Gamma]^26)*c[
                "B", 2])/(4480*mB^8*\[Gamma]^12*(-1 + \[Gamma]^2)^(11/2)) + 
             (3*(7882875 - 83881875*\[Gamma]^2 + 424932900*\[Gamma]^4 - 
                1370760300*\[Gamma]^6 + 3168625600*\[Gamma]^8 - 5544897120*
                 \[Gamma]^10 + 7623992320*\[Gamma]^12 - 31697000448*
                 \[Gamma]^14 - 339688988332*\[Gamma]^16 - 452809232112*
                 \[Gamma]^18 + 191495498404*\[Gamma]^20 + 116206816896*
                 \[Gamma]^22 + 82013212*\[Gamma]^24 - 26386320*\[Gamma]^26 + 
                3307500*\[Gamma]^28)*c["E", 2])/(17920*mB^8*\[Gamma]^14*
               (-1 + \[Gamma]^2)^(11/2)))*m[1]^2*m[2]^3)*contribution["rad1"] + 
         (((1536*(824 + 20755*\[Gamma]^2 + 46170*\[Gamma]^4 + 
                15514*\[Gamma]^6 + 212*\[Gamma]^8)*c["B", 2])/
              (mB^8*(-1 + \[Gamma]^2)^4) + (768*(8396 + 208432*\[Gamma]^2 + 
                461793*\[Gamma]^4 + 155134*\[Gamma]^6 + 2120*\[Gamma]^8)*c[
                "E", 2])/(5*mB^8*(-1 + \[Gamma]^2)^4))*m[1]^3*m[2]^2 + 
           ((-384*\[Gamma]*(711672 + 4072289*\[Gamma]^2 + 2889598*
                 \[Gamma]^4 + 102252*\[Gamma]^6 - 824*\[Gamma]^8 - 
                1632*\[Gamma]^10 + 320*\[Gamma]^12)*c["B", 2])/
              (35*mB^8*(-1 + \[Gamma]^2)^4) - (384*\[Gamma]*(727142 + 
                4096159*\[Gamma]^2 + 2893238*\[Gamma]^4 + 100992*\[Gamma]^6 - 
                544*\[Gamma]^8 - 1632*\[Gamma]^10 + 320*\[Gamma]^12)*c["E", 
                2])/(35*mB^8*(-1 + \[Gamma]^2)^4))*m[1]^2*m[2]^3)*
          contribution["rad2"]) + basisFunction[1]*
        ((((3*(7875*Pi^2*(1 + \[Gamma]^2 - 37*\[Gamma]^4 + 35*\[Gamma]^6) + 
                65536*(1 + 14*\[Gamma]^2 - 112*\[Gamma]^4 + 160*\[Gamma]^6))*
               c["B", 2])/(8960*mB^8*(-1 + \[Gamma]^2)^2) + 
             ((4725*Pi^2*(11 - 96*\[Gamma]^2 + 270*\[Gamma]^4 - 
                  360*\[Gamma]^6 + 175*\[Gamma]^8) + 98304*(5 - 
                  82*\[Gamma]^2 + 336*\[Gamma]^4 - 544*\[Gamma]^6 + 
                  320*\[Gamma]^8))*c["E", 2])/(8960*mB^8*(-1 + \[Gamma]^2)^
                3))*m[1]^4*m[2] + ((3*(7875*Pi^2*(-1 + \[Gamma])^3*
                 (-1 - 2*\[Gamma]^2 + 35*\[Gamma]^4) + (32768*\[Gamma]*
                  (-14040 - 5023*\[Gamma]^2 + 63240*\[Gamma]^4 + 
                   6648*\[Gamma]^6 - 1704*\[Gamma]^8 + 544*\[Gamma]^10))/
                 (1 + \[Gamma])^4)*c["B", 2])/(8960*mB^8*(-1 + \[Gamma])^4) + 
             ((4725*Pi^2*(-1 + \[Gamma])^2*(1 + \[Gamma])^3*(-11 + 
                  85*\[Gamma]^2 - 185*\[Gamma]^4 + 175*\[Gamma]^6) + 
                49152*\[Gamma]*(-28339 - 9150*\[Gamma]^2 + 125500*\[Gamma]^
                    4 + 13744*\[Gamma]^6 - 3408*\[Gamma]^8 + 1088*\[Gamma]^
                    10))*c["E", 2])/(8960*mB^8*(-1 + \[Gamma])^4*
               (1 + \[Gamma])^4))*m[1]^3*m[2]^2 + 
           ((3*\[Gamma]*(1125*Pi^2*(-1 + \[Gamma]^2)^3*(-1 - 2*\[Gamma]^2 + 
                  35*\[Gamma]^4) + 32768*\[Gamma]*(-2006 - 721*\[Gamma]^2 + 
                  9074*\[Gamma]^4 + 836*\[Gamma]^6 - 120*\[Gamma]^8 + 
                  32*\[Gamma]^10))*c["B", 2])/(1280*mB^8*(-1 + \[Gamma])^
                4*(1 + \[Gamma])^4) + (3*\[Gamma]*(225*Pi^2*(-1 + \[Gamma]^2)^
                  2*(-11 + 85*\[Gamma]^2 - 185*\[Gamma]^4 + 175*\[Gamma]^6) + 
                16384*\[Gamma]*(-4047 - 1332*\[Gamma]^2 + 18048*\[Gamma]^4 + 
                  1712*\[Gamma]^6 - 240*\[Gamma]^8 + 64*\[Gamma]^10))*c["E", 
                2])/(1280*mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4))*m[1]^2*
            m[2]^3)*contribution["cons"] + 
         ((((355439188479375 - 3001052488809375*\[Gamma]^2 + 
                11817885489535125*\[Gamma]^4 - 28921718662711875*\[Gamma]^6 + 
                48801923110415475*\[Gamma]^8 - 58557164716875825*
                 \[Gamma]^10 + 48887035079357475*\[Gamma]^12 + 
                1738557043369883875*\[Gamma]^14 + 49381188065026785964*
                 \[Gamma]^16 + 86412636275016545194*\[Gamma]^18 - 
                61737497007178723426*\[Gamma]^20 - 44918993551145612866*
                 \[Gamma]^22 - 1302857821171717576*\[Gamma]^24 + 
                9212586840386700*\[Gamma]^26 - 1180686341898240*\[Gamma]^28)*
               c["B", 2])/(923444121600*mB^8*\[Gamma]^14*(-1 + \[Gamma]^2)^
                (11/2)) + ((118479729493125 - 1000350829603125*\[Gamma]^2 + 
                3973383237198375*\[Gamma]^4 - 9852423954998625*\[Gamma]^6 + 
                16835340066369825*\[Gamma]^8 - 20321716624284075*
                 \[Gamma]^10 + 16881836920773825*\[Gamma]^12 + 
                584718658520142049*\[Gamma]^14 + 16517783956966469700*
                 \[Gamma]^16 + 28758635844847198190*\[Gamma]^18 - 
                20573462303441483382*\[Gamma]^20 - 14992815728299316182*
                 \[Gamma]^22 - 417478641883536536*\[Gamma]^24 - 
                6054271491737212*\[Gamma]^26 + 2583559445413888*\[Gamma]^28 - 
                432277385379840*\[Gamma]^30)*c["E", 2])/(307814707200*mB^
                8*\[Gamma]^14*(-1 + \[Gamma]^2)^(11/2)))*m[1]^3*m[2]^2 + 
           (((339570000 - 3453324000*\[Gamma]^2 + 16186170000*\[Gamma]^4 - 
                46326128800*\[Gamma]^6 + 89793205600*\[Gamma]^8 - 
                126625643200*\[Gamma]^10 - 1201576406977*\[Gamma]^12 - 
                6161636600192*\[Gamma]^14 - 1332500817721*\[Gamma]^16 + 
                1961482046504*\[Gamma]^18 + 119643117869*\[Gamma]^20 - 
                1127395304*\[Gamma]^22 - 942328819*\[Gamma]^24 + 
                140247040*\[Gamma]^26)*c["B", 2])/(156800*mB^8*\[Gamma]^11*
               (-1 + \[Gamma]^2)^(11/2)) + ((-827701875 + 8255795625*
                 \[Gamma]^2 - 39187664250*\[Gamma]^4 + 118503535500*
                 \[Gamma]^6 - 256858715400*\[Gamma]^8 + 420049403200*
                 \[Gamma]^10 - 539182044800*\[Gamma]^12 - 6248745485508*
                 \[Gamma]^14 - 30780121286528*\[Gamma]^16 - 2936934223844*
                 \[Gamma]^18 + 12716194305056*\[Gamma]^20 + 662015436916*
                 \[Gamma]^22 - 10877058976*\[Gamma]^24 - 3769315276*
                 \[Gamma]^26 + 560988160*\[Gamma]^28)*c["E", 2])/
              (627200*mB^8*\[Gamma]^13*(-1 + \[Gamma]^2)^(11/2)))*m[1]^2*
            m[2]^3)*contribution["rad1"] + 
         (((-768*\[Gamma]*(-45008 - 226385*\[Gamma]^2 - 140100*\[Gamma]^4 - 
                5930*\[Gamma]^6 + 40*\[Gamma]^8 + 8*\[Gamma]^10)*c["B", 2])/
              (5*mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4) + 
             (384*\[Gamma]*(3179928 + 15853540*\[Gamma]^2 + 9816145*
                 \[Gamma]^4 + 404680*\[Gamma]^6 + 4420*\[Gamma]^8 - 
                3728*\[Gamma]^10 + 640*\[Gamma]^12)*c["E", 2])/
              (175*mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4))*m[1]^3*m[2]^2 + 
           ((-64*(15903744 + 308001480*\[Gamma]^2 + 445278375*\[Gamma]^4 + 
                48882060*\[Gamma]^6 - 1550840*\[Gamma]^8 - 365264*
                 \[Gamma]^10 + 86320*\[Gamma]^12)*c["B", 2])/
              (1225*mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4) - 
             (64*(16459264 + 311196630*\[Gamma]^2 + 445979425*\[Gamma]^4 + 
                48894660*\[Gamma]^6 - 1665640*\[Gamma]^8 - 287984*
                 \[Gamma]^10 + 69520*\[Gamma]^12)*c["E", 2])/
              (1225*mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4))*m[1]^2*m[2]^3)*
          contribution["rad2"]))*v[2] + (1575*bHat*Pi*Sqrt[-1 + \[Gamma]^2]*
       basisFunction[1]*m[1]^2*m[2]^2*contribution["cons"]*
       (7*(-1 - 2*\[Gamma]^2 + 3*\[Gamma]^4)*c["B", 1]*m[1]*
         \[Kappa]["B", 1] + 7*(-1 - 2*\[Gamma]^2 + 3*\[Gamma]^4)*c["B", 2]*
         m[2]*\[Kappa]["B", 2] + (9 - 14*\[Gamma]^2 + 21*\[Gamma]^4)*
         (c["E", 1]*m[1]*\[Kappa]["E", 1] + c["E", 2]*m[2]*
           \[Kappa]["E", 2])))/(512*mB^8))


(* ::Section::Closed:: *)
(*Scattering Angle*)


\[Theta][1] = (G*M*(-2 + 4*\[Gamma]^2)*\[CapitalGamma]*basisFunction[1]*
     contribution["cons"])/(mB*(-1 + \[Gamma]^2))
 
\[Theta][2] = (G^2*M^2*\[CapitalGamma]*basisFunction[1]*
     ((3*Pi*(-1 + 5*\[Gamma]^2))/(4*(-1 + \[Gamma]^2)) - 
      (225*Pi*(1 + 7*\[Gamma]^2)*\[Delta]*c["B", "m"])/(128*mB^4) + 
      (225*(Pi + 7*Pi*\[Gamma]^2)*c["B", "p"])/(128*mB^4) - 
      (45*Pi*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*\[Delta]*c["E", "m"])/
       (128*mB^4*(-1 + \[Gamma]^2)) + 
      (45*Pi*(11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*c["E", "p"])/
       (128*mB^4*(-1 + \[Gamma]^2)))*contribution["cons"])/mB^2
 
\[Theta][3] = (G^3*M^3*\[CapitalGamma]*
     ((basisFunction[2]*((8*(-3 - 12*\[Gamma]^2 + 4*\[Gamma]^4)*\[Nu])/
           (-1 + \[Gamma]^2) + (576*(16 + 237*\[Gamma]^2 + 220*\[Gamma]^4)*
            \[Nu]*c["B", "p"])/(mB^4*(-1 + \[Gamma]^2)^3) + 
          (288*(33 + 474*\[Gamma]^2 + 440*\[Gamma]^4)*\[Nu]*c["E", "p"])/
           (mB^4*(-1 + \[Gamma]^2)^3)) + basisFunction[1]*
         ((2*(-5 + 60*\[Gamma]^2 - 120*\[Gamma]^4 + 64*\[Gamma]^6))/
           (3*(-1 + \[Gamma]^2)^3) + (4*(-5 + 50*\[Gamma] + 110*\[Gamma]^2 - 
             22*\[Gamma]^3 - 142*\[Gamma]^4 - 28*\[Gamma]^5 + 36*\[Gamma]^6)*
            \[Nu])/(3*(-1 + \[Gamma])^2*(1 + \[Gamma])^3) - 
          (192*(-1 - 16*\[Gamma]^2 + 80*\[Gamma]^4)*\[Delta]*c["B", "m"])/
           (35*mB^4*(-1 + \[Gamma]^2)) + 
          ((192*(-1 - 16*\[Gamma]^2 + 80*\[Gamma]^4))/(35*mB^4*
              (-1 + \[Gamma]^2)) + (192*(2 + 14042*\[Gamma] + 28*\[Gamma]^2 + 
               33131*\[Gamma]^3 - 222*\[Gamma]^4 + 2744*\[Gamma]^5 + 352*
                \[Gamma]^6 - 364*\[Gamma]^7 - 160*\[Gamma]^8 + 112*
                \[Gamma]^9)*\[Nu])/(35*mB^4*(-1 + \[Gamma]^2)^3))*
           c["B", "p"] - (96*(-5 + 72*\[Gamma]^2 - 192*\[Gamma]^4 + 
             160*\[Gamma]^6)*\[Delta]*c["E", "m"])/(35*mB^4*
            (-1 + \[Gamma]^2)^2) + 
          ((96*(-5 + 72*\[Gamma]^2 - 192*\[Gamma]^4 + 160*\[Gamma]^6))/
             (35*mB^4*(-1 + \[Gamma]^2)^2) + (96*(-10 + 28329*\[Gamma] + 154*
                \[Gamma]^2 + 65982*\[Gamma]^3 - 528*\[Gamma]^4 + 5628*
                \[Gamma]^5 + 704*\[Gamma]^6 - 728*\[Gamma]^7 - 320*
                \[Gamma]^8 + 224*\[Gamma]^9)*\[Nu])/(35*mB^4*
              (-1 + \[Gamma]^2)^3))*c["E", "p"]))*contribution["cons"] + 
      ((4*(mB - 2*mB*\[Gamma]^2)*(8 - 21*\[Gamma]^2 + 10*\[Gamma]^4)*\[Nu]*
          basisFunction[1])/(3*mB*(-1 + \[Gamma]^2)^(5/2)) + 
        (4*\[Gamma]*(mB - 2*mB*\[Gamma]^2)*(3 - 8*\[Gamma]^2 + 4*\[Gamma]^4)*
          \[Nu]*basisFunction[2])/(mB*(-1 + \[Gamma]^2)^(5/2)))*
       contribution["rad1"]))/mB^3
 
\[Theta][4] = G^4((M^4*\[CapitalGamma]*
     (((-3*Pi*(12 + 64*\[Gamma] + 65*\[Gamma]^2 - 5*\[Gamma]^3 - 
           25*\[Gamma]^4 + 25*\[Gamma]^5)*\[Nu]*basisFunction[8])/
         (8*(-1 + \[Gamma])) + basisFunction[9]*
         ((3*Pi*(-20 - 111*\[Gamma]^2 - 30*\[Gamma]^4 + 25*\[Gamma]^6)*\[Nu])/
           (4*(-1 + \[Gamma]^2)) - (11025*Pi*(-1 - 2*\[Gamma]^2 + 
             3*\[Gamma]^4)*\[Delta]*\[Nu]*c["B", "m"])/(32*mB^4) - 
          (11025*Pi*(-1 - 2*\[Gamma]^2 + 3*\[Gamma]^4)*\[Nu]*c["B", "p"])/
           (32*mB^4) - (1575*Pi*(9 - 14*\[Gamma]^2 + 21*\[Gamma]^4)*\[Delta]*
            \[Nu]*c["E", "m"])/(32*mB^4) - (1575*Pi*(9 - 14*\[Gamma]^2 + 
             21*\[Gamma]^4)*\[Nu]*c["E", "p"])/(32*mB^4)) + 
        basisFunction[7]*((-3*Pi*(8 + 19*\[Gamma] + 60*\[Gamma]^2 + 
             15*\[Gamma]^3)*\[Nu])/(2*(-1 + \[Gamma]^2)) - 
          (11025*Pi*(-1 - 2*\[Gamma]^2 + 3*\[Gamma]^4)*\[Delta]*\[Nu]*
            c["B", "m"])/(64*mB^4) - (11025*Pi*(-1 - 2*\[Gamma]^2 + 
             3*\[Gamma]^4)*\[Nu]*c["B", "p"])/(64*mB^4) - 
          (1575*Pi*(9 - 14*\[Gamma]^2 + 21*\[Gamma]^4)*\[Delta]*\[Nu]*
            c["E", "m"])/(64*mB^4) - (1575*Pi*(9 - 14*\[Gamma]^2 + 
             21*\[Gamma]^4)*\[Nu]*c["E", "p"])/(64*mB^4)) + 
        basisFunction[19]*((-3*Pi*(5 - 76*\[Gamma] + 150*\[Gamma]^2 - 
             60*\[Gamma]^3 - 35*\[Gamma]^4)*\[Nu])/(8*(-1 + \[Gamma])*
            (1 + \[Gamma])) - (11025*Pi*(-1 - 2*\[Gamma]^2 + 3*\[Gamma]^4)*
            \[Delta]*\[Nu]*c["B", "m"])/(64*mB^4) - 
          (11025*Pi*(-1 - 2*\[Gamma]^2 + 3*\[Gamma]^4)*\[Nu]*c["B", "p"])/
           (64*mB^4) - (1575*Pi*(9 - 14*\[Gamma]^2 + 21*\[Gamma]^4)*\[Delta]*
            \[Nu]*c["E", "m"])/(64*mB^4) - (1575*Pi*(9 - 14*\[Gamma]^2 + 
             21*\[Gamma]^4)*\[Nu]*c["E", "p"])/(64*mB^4)) + 
        basisFunction[4]*((3*Pi*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*
            (11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*\[Nu])/
           (32*(-1 + \[Gamma]^2)^4) - (11025*Pi*\[Gamma]^2*(3 - 2*\[Gamma]^2)^
             2*(1 + 3*\[Gamma]^2)*\[Delta]*\[Nu]*c["B", "m"])/
           (512*mB^4*(-1 + \[Gamma]^2)^2) - (11025*Pi*\[Gamma]^2*
            (3 - 2*\[Gamma]^2)^2*(1 + 3*\[Gamma]^2)*\[Nu]*c["B", "p"])/
           (512*mB^4*(-1 + \[Gamma]^2)^2) - (1575*Pi*\[Gamma]^2*
            (3 - 2*\[Gamma]^2)^2*(9 - 14*\[Gamma]^2 + 21*\[Gamma]^4)*\[Delta]*
            \[Nu]*c["E", "m"])/(512*mB^4*(-1 + \[Gamma]^2)^3) - 
          (1575*Pi*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(9 - 14*\[Gamma]^2 + 
             21*\[Gamma]^4)*\[Nu]*c["E", "p"])/(512*mB^4*(-1 + \[Gamma]^2)^
             3)) - Sqrt[-1 + \[Gamma]^2]*basisFunction[18]*
         ((-3*Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(11 - 30*\[Gamma]^2 + 
             35*\[Gamma]^4)*\[Nu])/(16*(-1 + \[Gamma]^2)^(5/2)) + 
          (11025*Pi*\[Gamma]*(-3 - 7*\[Gamma]^2 + 6*\[Gamma]^4)*\[Delta]*
            \[Nu]*c["B", "m"])/(256*mB^4*Sqrt[-1 + \[Gamma]^2]) + 
          (11025*Pi*\[Gamma]*(-3 - 7*\[Gamma]^2 + 6*\[Gamma]^4)*\[Nu]*
            c["B", "p"])/(256*mB^4*Sqrt[-1 + \[Gamma]^2]) + 
          (1575*Pi*\[Gamma]*(-27 + 60*\[Gamma]^2 - 91*\[Gamma]^4 + 
             42*\[Gamma]^6)*\[Delta]*\[Nu]*c["E", "m"])/
           (256*mB^4*(-1 + \[Gamma]^2)^(3/2)) + 
          (1575*Pi*\[Gamma]*(-27 + 60*\[Gamma]^2 - 91*\[Gamma]^4 + 
             42*\[Gamma]^6)*\[Nu]*c["E", "p"])/(256*mB^4*(-1 + \[Gamma]^2)^
             (3/2))) + basisFunction[5]*((-3*Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*
            (21 + 270*\[Gamma]^2 - 35*\[Gamma]^4)*\[Nu])/
           (16*(-1 + \[Gamma]^2)^2) - (33075*Pi*\[Gamma]*(-3 - 7*\[Gamma]^2 + 
             6*\[Gamma]^4)*\[Delta]*\[Nu]*c["B", "m"])/(256*mB^4) - 
          (33075*Pi*\[Gamma]*(-3 - 7*\[Gamma]^2 + 6*\[Gamma]^4)*\[Nu]*
            c["B", "p"])/(256*mB^4) - (4725*Pi*\[Gamma]*
            (-27 + 60*\[Gamma]^2 - 91*\[Gamma]^4 + 42*\[Gamma]^6)*\[Delta]*
            \[Nu]*c["E", "m"])/(256*mB^4*(-1 + \[Gamma]^2)) - 
          (4725*Pi*\[Gamma]*(-27 + 60*\[Gamma]^2 - 91*\[Gamma]^4 + 
             42*\[Gamma]^6)*\[Nu]*c["E", "p"])/(256*mB^4*
            (-1 + \[Gamma]^2))) - basisFunction[11]*
         ((3*Pi*\[Gamma]*(-4 + 15*\[Gamma] - 15*\[Gamma]^2)*
            (-3 + 2*\[Gamma]^2)*\[Nu])/((-1 + \[Gamma])*(1 + \[Gamma])^2) + 
          (11025*Pi*\[Gamma]*(-3 - 7*\[Gamma]^2 + 6*\[Gamma]^4)*\[Delta]*
            \[Nu]*c["B", "m"])/(64*mB^4) + (11025*Pi*\[Gamma]*
            (-3 - 7*\[Gamma]^2 + 6*\[Gamma]^4)*\[Nu]*c["B", "p"])/(64*mB^4) + 
          (1575*Pi*\[Gamma]*(-27 + 60*\[Gamma]^2 - 91*\[Gamma]^4 + 
             42*\[Gamma]^6)*\[Delta]*\[Nu]*c["E", "m"])/
           (64*mB^4*(-1 + \[Gamma]^2)) + (1575*Pi*\[Gamma]*
            (-27 + 60*\[Gamma]^2 - 91*\[Gamma]^4 + 42*\[Gamma]^6)*\[Nu]*
            c["E", "p"])/(64*mB^4*(-1 + \[Gamma]^2))) + 
        basisFunction[15]*((-3*Pi*(834 + 2095*\[Gamma] + 1200*\[Gamma]^2)*
            \[Nu])/(16*(-1 + \[Gamma]^2)^2) - 
          (3*Pi*(1734571 + 7194519*\[Gamma] + 23712114*\[Gamma]^2 + 
             18032370*\[Gamma]^3 + 19357355*\[Gamma]^4 + 1634535*\[Gamma]^5 - 
             93800*\[Gamma]^6 - 25200*\[Gamma]^7 + 16800*\[Gamma]^8)*\[Delta]*
            \[Nu]*c["B", "m"])/(88*mB^4*(-1 + \[Gamma])^4*(1 + \[Gamma])^3) + 
          (3*Pi*(1734571 + 7194519*\[Gamma] + 23712114*\[Gamma]^2 + 
             18032370*\[Gamma]^3 + 19357355*\[Gamma]^4 + 1634535*\[Gamma]^5 - 
             93800*\[Gamma]^6 - 25200*\[Gamma]^7 + 16800*\[Gamma]^8)*\[Nu]*
            c["B", "p"])/(88*mB^4*(-1 + \[Gamma])^4*(1 + \[Gamma])^3) - 
          (3*Pi*(27713701 + 115231764*\[Gamma] + 379833714*\[Gamma]^2 + 
             288641340*\[Gamma]^3 + 309722025*\[Gamma]^4 + 
             26152560*\[Gamma]^5 - 1500800*\[Gamma]^6 - 403200*\[Gamma]^7 + 
             268800*\[Gamma]^8)*\[Delta]*\[Nu]*c["E", "m"])/
           (1408*mB^4*(-1 + \[Gamma])^4*(1 + \[Gamma])^3) + 
          (3*Pi*(27713701 + 115231764*\[Gamma] + 379833714*\[Gamma]^2 + 
             288641340*\[Gamma]^3 + 309722025*\[Gamma]^4 + 
             26152560*\[Gamma]^5 - 1500800*\[Gamma]^6 - 403200*\[Gamma]^7 + 
             268800*\[Gamma]^8)*\[Nu]*c["E", "p"])/(1408*mB^4*
            (-1 + \[Gamma])^4*(1 + \[Gamma])^3)) + basisFunction[16]*
         ((3*Pi*(1183 + 2929*\[Gamma] + 2660*\[Gamma]^2 + 1200*\[Gamma]^3)*
            \[Nu])/(16*(-1 + \[Gamma]^2)^2) + 
          (3*Pi*(2871792 + 7791869*\[Gamma] + 48491739*\[Gamma]^2 + 
             24159378*\[Gamma]^3 + 54353130*\[Gamma]^4 + 4028485*\[Gamma]^5 + 
             1653435*\[Gamma]^6 - 231700*\[Gamma]^7 - 25200*\[Gamma]^8 + 
             33600*\[Gamma]^9)*\[Delta]*\[Nu]*c["B", "m"])/
           (88*mB^4*(-1 + \[Gamma])^4*(1 + \[Gamma])^3) - 
          (3*Pi*(2871792 + 7791869*\[Gamma] + 48491739*\[Gamma]^2 + 
             24159378*\[Gamma]^3 + 54353130*\[Gamma]^4 + 4028485*\[Gamma]^5 + 
             1653435*\[Gamma]^6 - 231700*\[Gamma]^7 - 25200*\[Gamma]^8 + 
             33600*\[Gamma]^9)*\[Nu]*c["B", "p"])/(88*mB^4*(-1 + \[Gamma])^4*
            (1 + \[Gamma])^3) + (3*Pi*(22925826 + 62403757*\[Gamma] + 
             388406472*\[Gamma]^2 + 193363794*\[Gamma]^3 + 
             434886750*\[Gamma]^4 + 32232225*\[Gamma]^5 + 
             13227480*\[Gamma]^6 - 1853600*\[Gamma]^7 - 201600*\[Gamma]^8 + 
             268800*\[Gamma]^9)*\[Delta]*\[Nu]*c["E", "m"])/
           (704*mB^4*(-1 + \[Gamma])^4*(1 + \[Gamma])^3) - 
          (3*Pi*(22925826 + 62403757*\[Gamma] + 388406472*\[Gamma]^2 + 
             193363794*\[Gamma]^3 + 434886750*\[Gamma]^4 + 
             32232225*\[Gamma]^5 + 13227480*\[Gamma]^6 - 1853600*\[Gamma]^7 - 
             201600*\[Gamma]^8 + 268800*\[Gamma]^9)*\[Nu]*c["E", "p"])/
           (704*mB^4*(-1 + \[Gamma])^4*(1 + \[Gamma])^3)) + 
        basisFunction[17]*(-1/16*(Pi*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^
                2 - 912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 
              210*\[Gamma]^6)*\[Nu])/(-1 + \[Gamma]^2)^2 - 
          (105*Pi*(11033 - 61632*\[Gamma] + 119102*\[Gamma]^2 - 
             124416*\[Gamma]^3 + 35968*\[Gamma]^4 - 3440*\[Gamma]^5 + 
             3410*\[Gamma]^6 + 4976*\[Gamma]^7 + 1559*\[Gamma]^8)*\[Delta]*
            \[Nu]*c["B", "m"])/(512*mB^4*(1 + \[Gamma])^4) - 
          (105*Pi*(-372583 + 1132056*\[Gamma] - 1205986*\[Gamma]^2 + 
             435000*\[Gamma]^3 + 20608*\[Gamma]^4 - 19880*\[Gamma]^5 - 
             6670*\[Gamma]^6 + 2456*\[Gamma]^7 + 1559*\[Gamma]^8)*\[Nu]*
            c["B", "p"])/(512*mB^4*(1 + \[Gamma])^4) + 
          (105*Pi*(5472 - 34114*\[Gamma] + 93053*\[Gamma]^2 - 
             122965*\[Gamma]^3 + 78773*\[Gamma]^4 - 18885*\[Gamma]^5 + 
             3131*\[Gamma]^6 - 687*\[Gamma]^7 - 1929*\[Gamma]^8 - 
             181*\[Gamma]^9 + 252*\[Gamma]^10)*\[Delta]*\[Nu]*c["E", "m"])/
           (256*mB^4*(-1 + \[Gamma])*(1 + \[Gamma])^4) - 
          (105*Pi*(189792 - 754826*\[Gamma] + 1163167*\[Gamma]^2 - 
             822047*\[Gamma]^3 + 210703*\[Gamma]^4 + 21945*\[Gamma]^5 - 
             8159*\[Gamma]^6 - 5613*\[Gamma]^7 + 1173*\[Gamma]^8 + 
             1693*\[Gamma]^9 + 252*\[Gamma]^10)*\[Nu]*c["E", "p"])/
           (256*mB^4*(-1 + \[Gamma])*(1 + \[Gamma])^4)) + 
        basisFunction[6]*(-1/2*(Pi*\[Gamma]*(-852 - 283*\[Gamma]^2 - 
              140*\[Gamma]^4 + 75*\[Gamma]^6)*\[Nu])/(-1 + \[Gamma]^2)^2 + 
          (105*Pi*\[Gamma]*(-110681 - 603553*\[Gamma]^2 - 388370*\[Gamma]^4 - 
             1498*\[Gamma]^6 - 1365*\[Gamma]^8 + 315*\[Gamma]^10)*\[Delta]*
            \[Nu]*c["B", "m"])/(16*mB^4*(-1 + \[Gamma])^4*(1 + \[Gamma])^4) + 
          (105*Pi*\[Gamma]*(-203897 - 962305*\[Gamma]^2 - 490610*\[Gamma]^4 + 
             5894*\[Gamma]^6 - 1365*\[Gamma]^8 + 315*\[Gamma]^10)*\[Nu]*
            c["B", "p"])/(16*mB^4*(-1 + \[Gamma])^4*(1 + \[Gamma])^4) + 
          (105*Pi*\[Gamma]*(-112601 - 602609*\[Gamma]^2 - 389170*\[Gamma]^4 - 
             1258*\[Gamma]^6 - 1365*\[Gamma]^8 + 315*\[Gamma]^10)*\[Delta]*
            \[Nu]*c["E", "m"])/(16*mB^4*(-1 + \[Gamma])^4*(1 + \[Gamma])^4) + 
          (105*Pi*\[Gamma]*(-205817 - 961361*\[Gamma]^2 - 491410*\[Gamma]^4 + 
             6134*\[Gamma]^6 - 1365*\[Gamma]^8 + 315*\[Gamma]^10)*\[Nu]*
            c["E", "p"])/(16*mB^4*(-1 + \[Gamma])^4*(1 + \[Gamma])^4)) + 
        basisFunction[3]*((Pi*(-1759 - 6744*\[Gamma] - 3692*\[Gamma]^2 - 
             2044*\[Gamma]^3 - 2787*\[Gamma]^4 - 1112*\[Gamma]^5 - 
             210*\[Gamma]^6 + 300*\[Gamma]^7)*\[Nu])/
           (16*(-1 + \[Gamma]^2)^2) - (105*Pi*(-233995 - 963147*\[Gamma] - 
             1514326*\[Gamma]^2 - 975686*\[Gamma]^3 - 152332*\[Gamma]^4 + 
             116308*\[Gamma]^5 + 29478*\[Gamma]^6 - 11402*\[Gamma]^7 - 
             9657*\[Gamma]^8 + 5319*\[Gamma]^9)*\[Delta]*\[Nu]*c["B", "m"])/
           (512*mB^4*(-1 + \[Gamma])^4*(1 + \[Gamma])) - 
          (105*Pi*(-851083 - 3331491*\[Gamma] - 4959310*\[Gamma]^2 - 
             3215006*\[Gamma]^3 - 608836*\[Gamma]^4 + 117388*\[Gamma]^5 + 
             35838*\[Gamma]^6 - 18962*\[Gamma]^7 - 7137*\[Gamma]^8 + 
             5319*\[Gamma]^9)*\[Nu]*c["B", "p"])/(512*mB^4*(-1 + \[Gamma])^4*
            (1 + \[Gamma])) - (15*Pi*(-842397 - 3424755*\[Gamma] - 
             5218135*\[Gamma]^2 - 3405471*\[Gamma]^3 - 582713*\[Gamma]^4 + 
             409231*\[Gamma]^5 + 109935*\[Gamma]^6 - 26677*\[Gamma]^7 - 
             41958*\[Gamma]^8 + 16632*\[Gamma]^9 + 1764*\[Gamma]^10)*\[Delta]*
            \[Nu]*c["E", "m"])/(256*mB^4*(-1 + \[Gamma])^4*(1 + \[Gamma])) + 
          (15*Pi*(3026397 + 11715975*\[Gamma] + 17253403*\[Gamma]^2 + 
             11262411*\[Gamma]^3 + 2195093*\[Gamma]^4 - 430651*\[Gamma]^5 - 
             145131*\[Gamma]^6 + 70777*\[Gamma]^7 + 36666*\[Gamma]^8 - 
             27216*\[Gamma]^9 + 1764*\[Gamma]^10)*\[Nu]*c["E", "p"])/
           (256*mB^4*(-1 + \[Gamma])^4*(1 + \[Gamma]))) + 
        basisFunction[14]*((-21*Pi*(169 + 380*\[Gamma]^2)*\[Nu])/
           (32*(-1 + \[Gamma])^2*(1 + \[Gamma])) - 
          (3*Pi*(717948 + 14070902*\[Gamma]^2 + 19628127*\[Gamma]^4 + 
             1420480*\[Gamma]^6 - 64225*\[Gamma]^8 + 8400*\[Gamma]^10)*
            \[Delta]*\[Nu]*c["B", "m"])/(44*mB^4*(-1 + \[Gamma])^4*
            (1 + \[Gamma])^3) + (3*Pi*(717948 + 14070902*\[Gamma]^2 + 
             19628127*\[Gamma]^4 + 1420480*\[Gamma]^6 - 64225*\[Gamma]^8 + 
             8400*\[Gamma]^10)*\[Nu]*c["B", "p"])/(44*mB^4*(-1 + \[Gamma])^4*
            (1 + \[Gamma])^3) - (3*Pi*(22925826 + 450810229*\[Gamma]^2 + 
             628250544*\[Gamma]^4 + 45459705*\[Gamma]^6 - 
             2055200*\[Gamma]^8 + 268800*\[Gamma]^10)*\[Delta]*\[Nu]*
            c["E", "m"])/(1408*mB^4*(-1 + \[Gamma])^4*(1 + \[Gamma])^3) + 
          (3*Pi*(22925826 + 450810229*\[Gamma]^2 + 628250544*\[Gamma]^4 + 
             45459705*\[Gamma]^6 - 2055200*\[Gamma]^8 + 268800*\[Gamma]^10)*
            \[Nu]*c["E", "p"])/(1408*mB^4*(-1 + \[Gamma])^4*
            (1 + \[Gamma])^3)) + basisFunction[2]*
         ((Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-1151 + 3504*\[Gamma] - 
             3148*\[Gamma]^2 + 576*\[Gamma]^3 - 339*\[Gamma]^4 + 
             720*\[Gamma]^5 - 210*\[Gamma]^6)*\[Nu])/
           (16*(-1 + \[Gamma]^2)^3) - (105*Pi*\[Gamma]*(-33099 + 
             186156*\[Gamma] - 330200*\[Gamma]^2 + 255444*\[Gamma]^3 + 
             126940*\[Gamma]^4 - 249012*\[Gamma]^5 + 56666*\[Gamma]^6 - 
             18868*\[Gamma]^7 + 5503*\[Gamma]^8 + 10792*\[Gamma]^9 + 
             3118*\[Gamma]^10)*\[Delta]*\[Nu]*c["B", "m"])/
           (512*mB^4*(-1 + \[Gamma])*(1 + \[Gamma])^5) - 
          (105*Pi*\[Gamma]*(1117749 - 3397428*\[Gamma] + 2867752*\[Gamma]^2 + 
             953652*\[Gamma]^3 - 2470436*\[Gamma]^4 + 940140*\[Gamma]^5 + 
             66266*\[Gamma]^6 - 50068*\[Gamma]^7 - 21377*\[Gamma]^8 + 
             4072*\[Gamma]^9 + 3118*\[Gamma]^10)*\[Nu]*c["B", "p"])/
           (512*mB^4*(-1 + \[Gamma])*(1 + \[Gamma])^5) - 
          (105*Pi*\[Gamma]*(16416 - 101964*\[Gamma] + 269349*\[Gamma]^2 - 
             300289*\[Gamma]^3 + 48323*\[Gamma]^4 + 188225*\[Gamma]^5 - 
             145255*\[Gamma]^6 + 38019*\[Gamma]^7 - 14863*\[Gamma]^8 - 
             2697*\[Gamma]^9 + 4782*\[Gamma]^10 + 1874*\[Gamma]^11)*\[Delta]*
            \[Nu]*c["E", "m"])/(256*mB^4*(-1 + \[Gamma])^2*
            (1 + \[Gamma])^5) - (105*Pi*\[Gamma]*(-569376 + 
             2264100*\[Gamma] - 3111051*\[Gamma]^2 + 956111*\[Gamma]^3 + 
             1696115*\[Gamma]^4 - 1708879*\[Gamma]^5 + 442985*\[Gamma]^6 + 
             58419*\[Gamma]^7 - 17023*\[Gamma]^8 - 12777*\[Gamma]^9 + 
             1422*\[Gamma]^10 + 1874*\[Gamma]^11)*\[Nu]*c["E", "p"])/
           (256*mB^4*(-1 + \[Gamma])^2*(1 + \[Gamma])^5)) + 
        basisFunction[1]*((105*Pi*(1 - 18*\[Gamma]^2 + 33*\[Gamma]^4))/
           (64*(-1 + \[Gamma]^2)^2) + (Pi*(45 - 207*\[Gamma]^2 + 
             1471*\[Gamma]^4 - 13349*\[Gamma]^6 + (38135 + 288*Pi^2)*
              \[Gamma]^7 - 8*(8053 + 228*Pi^2)*\[Gamma]^8 + 
             (32177 + 2520*Pi^2)*\[Gamma]^9 + 16*(941 + 138*Pi^2)*
              \[Gamma]^10 + (25145 - 6624*Pi^2)*\[Gamma]^11 + 
             16*(-1747 + 66*Pi^2)*\[Gamma]^12 + (-33249 + 5136*Pi^2)*
              \[Gamma]^13 - 160*(-221 + 9*Pi^2)*\[Gamma]^14 - 
             480*(9 + 4*Pi^2)*\[Gamma]^15 - 3600*\[Gamma]^16 + 
             600*Pi^2*\[Gamma]^17)*\[Nu])/(192*\[Gamma]^7*(-1 + \[Gamma]^2)^
             3) + c["B", "m"]*((-1323*Pi*(1 + 27*\[Gamma]^2 - 297*
                \[Gamma]^4 + 429*\[Gamma]^6)*\[Delta])/(512*mB^4*
              (-1 + \[Gamma]^2)^2) + (Pi*\[Delta]*\[Nu]*(800415 + 1600830*
                \[Gamma] - 7761600*\[Gamma]^2 - 17124030*\[Gamma]^3 + 
               34102530*\[Gamma]^4 + 85329090*\[Gamma]^5 - 83812960*
                \[Gamma]^6 - 252955010*\[Gamma]^7 + 119131782*\[Gamma]^8 + 
               491218574*\[Gamma]^9 - 76112498*\[Gamma]^10 - 643443570*
                \[Gamma]^11 + 121603790*\[Gamma]^12 + 1320194604*
                \[Gamma]^13 + 5746056080*\[Gamma]^14 + 21804827050*
                \[Gamma]^15 + 14843182371*\[Gamma]^16 + 29182395864*
                \[Gamma]^17 + 20631958034*\[Gamma]^18 - 2620336988*
                \[Gamma]^19 + 4495599664*\[Gamma]^20 - 280008910*
                \[Gamma]^21 - 48938048*\[Gamma]^22 - 15817884*\[Gamma]^23 - 
               997400*\[Gamma]^24 + 4528700*\[Gamma]^25 + 494340*
                (-1 + \[Gamma])^4*\[Gamma]^13*(1 + \[Gamma])^6*
                (1 + 3*\[Gamma]^2)*Log[(2*mB)/R]))/(11264*mB^4*
              (-1 + \[Gamma])^3*\[Gamma]^13*(1 + \[Gamma])^5)) + 
          c["B", "p"]*((1323*Pi*(1 + 27*\[Gamma]^2 - 297*\[Gamma]^4 + 429*
                \[Gamma]^6))/(512*mB^4*(-1 + \[Gamma]^2)^2) + 
            (Pi*\[Nu]*(-800415 - 1600830*\[Gamma] + 1600830*\[Gamma]^3 + 
               17641470*\[Gamma]^4 + 33682110*\[Gamma]^5 - 65702560*
                \[Gamma]^6 - 165087230*\[Gamma]^7 + 119629818*\[Gamma]^8 + 
               404346866*\[Gamma]^9 - 100255694*\[Gamma]^10 - 604858254*
                \[Gamma]^11 + 304776626*\[Gamma]^12 - 3713669160*
                \[Gamma]^13 + 31430538584*\[Gamma]^14 - 29840197778*
                \[Gamma]^15 + 30153020133*\[Gamma]^16 + 13448164416*
                \[Gamma]^17 - 39121063306*\[Gamma]^18 + 9759353092*
                \[Gamma]^19 - 4792355816*\[Gamma]^20 - 170543302*
                \[Gamma]^21 - 55610000*\[Gamma]^22 - 2444580*\[Gamma]^23 + 
               24841000*\[Gamma]^24 + 4528700*\[Gamma]^25 + 494340*
                (-1 + \[Gamma])^4*\[Gamma]^13*(1 + \[Gamma])^6*
                (1 + 3*\[Gamma]^2)*Log[(2*mB)/R]))/(11264*mB^4*
              (-1 + \[Gamma])^3*\[Gamma]^13*(1 + \[Gamma])^5)) + 
          c["E", "p"]*((63*Pi*(59 - 1666*\[Gamma]^2 + 8484*\[Gamma]^4 - 15246*
                \[Gamma]^6 + 9009*\[Gamma]^8))/(512*mB^4*(-1 + \[Gamma]^2)^
               3) + (Pi*\[Nu]*(33617430 + 67234860*\[Gamma] - 247886100*
                \[Gamma]^2 - 563007060*\[Gamma]^3 + 850019170*\[Gamma]^4 + 
               2263045400*\[Gamma]^5 - 1882090980*\[Gamma]^6 - 6027227360*
                \[Gamma]^7 + 2983103046*\[Gamma]^8 + 11993433452*\[Gamma]^9 - 
               2524949812*\[Gamma]^10 - 17043333076*\[Gamma]^11 + 8761277910*
                \[Gamma]^12 - 111414467369*\[Gamma]^13 + 912990167218*
                \[Gamma]^14 - 885753505024*\[Gamma]^15 + 867517753198*
                \[Gamma]^16 + 406197826559*\[Gamma]^17 - 1148235434316*
                \[Gamma]^18 + 302543853048*\[Gamma]^19 - 138000207964*
                \[Gamma]^20 - 6719750315*\[Gamma]^21 - 716126810*
                \[Gamma]^22 + 352230480*\[Gamma]^23 + 478627450*\[Gamma]^24 - 
               2030875*\[Gamma]^25 + 1977360*(-1 + \[Gamma])^3*\[Gamma]^13*
                (1 + \[Gamma])^5*(9 - 14*\[Gamma]^2 + 21*\[Gamma]^4)*
                Log[(2*mB)/R]))/(315392*mB^4*(-1 + \[Gamma])^3*\[Gamma]^13*
              (1 + \[Gamma])^5)) + c["E", "m"]*
           ((-63*Pi*(59 - 1666*\[Gamma]^2 + 8484*\[Gamma]^4 - 15246*
                \[Gamma]^6 + 9009*\[Gamma]^8)*\[Delta])/(512*mB^4*
              (-1 + \[Gamma]^2)^3) + (Pi*\[Delta]*\[Nu]*(78440670 + 156881340*
                \[Gamma] - 465210900*\[Gamma]^2 - 1087303140*\[Gamma]^3 + 
               1325417170*\[Gamma]^4 + 3738137480*\[Gamma]^5 - 2422298340*
                \[Gamma]^6 - 8582734160*\[Gamma]^7 + 2987785878*\[Gamma]^8 + 
               14558305916*\[Gamma]^9 - 1784777764*\[Gamma]^10 - 18127861444*
                \[Gamma]^11 + 3628298982*\[Gamma]^12 + 30756177415*
                \[Gamma]^13 + 192696756178*\[Gamma]^14 + 560502693776*
                \[Gamma]^15 + 441652320310*\[Gamma]^16 + 848011113887*
                \[Gamma]^17 + 523864075716*\[Gamma]^18 - 44948371080*
                \[Gamma]^19 + 123193107524*\[Gamma]^20 - 9454453643*
                \[Gamma]^21 - 1485541274*\[Gamma]^22 - 369941712*
                \[Gamma]^23 + 15942010*\[Gamma]^24 + 128364005*\[Gamma]^25 + 
               1977360*(-1 + \[Gamma])^3*\[Gamma]^13*(1 + \[Gamma])^5*
                (9 - 14*\[Gamma]^2 + 21*\[Gamma]^4)*Log[(2*mB)/R]))/
             (315392*mB^4*(-1 + \[Gamma])^3*\[Gamma]^13*(1 + \[Gamma])^5))))*
       contribution["cons"] + 
      (basisFunction[3]*((Pi*(124 - 171*\[Gamma] - 803*\[Gamma]^2 + 
             692*\[Gamma]^3 + 1416*\[Gamma]^4 - 539*\[Gamma]^5 - 
             995*\[Gamma]^6 - 30*\[Gamma]^7 + 210*\[Gamma]^8)*\[Nu])/
           (8*(-1 + \[Gamma])^2*(1 + \[Gamma])^3*Sqrt[-1 + \[Gamma]^2]*
            \[CapitalGamma]^2) + (Pi*(253 - 408*\[Gamma] - 1613*\[Gamma]^2 + 
             1680*\[Gamma]^3 + 2821*\[Gamma]^4 - 1536*\[Gamma]^5 - 
             2015*\[Gamma]^6 + 200*\[Gamma]^7 + 490*\[Gamma]^8)*\[Nu]^2)/
           (8*(-1 + \[Gamma])*(1 + \[Gamma])^3*Sqrt[-1 + \[Gamma]^2]*
            \[CapitalGamma]^2) + ((-45*Pi*(20 - 49*\[Gamma] + 100*
                \[Gamma]^2 - 357*\[Gamma]^3 - 280*\[Gamma]^4 + 210*
                \[Gamma]^5)*\[Delta]*\[Nu])/(64*mB^4*Sqrt[-1 + \[Gamma]^2]*
              \[CapitalGamma]^2) - (45*Pi*(-5 + 138*\[Gamma] - 298*
                \[Gamma]^2 + 914*\[Gamma]^3 - 399*\[Gamma]^4 - 980*
                \[Gamma]^5 + 630*\[Gamma]^6)*\[Delta]*\[Nu]^2)/
             (64*mB^4*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2))*c["B", "m"] + 
          ((-45*Pi*(-20 - 49*\[Gamma] - 100*\[Gamma]^2 - 357*\[Gamma]^3 + 280*
                \[Gamma]^4 + 210*\[Gamma]^5)*\[Nu])/(64*mB^4*
              Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2) - 
            (45*Pi*(75 + 58*\[Gamma] + 102*\[Gamma]^2 + 514*\[Gamma]^3 - 1519*
                \[Gamma]^4 + 140*\[Gamma]^5 + 630*\[Gamma]^6)*\[Nu]^2)/
             (64*mB^4*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2))*c["B", "p"] + 
          ((-45*Pi*(44 - 127*\[Gamma] - 208*\[Gamma]^2 + 340*\[Gamma]^3 + 380*
                \[Gamma]^4 - 567*\[Gamma]^5 - 280*\[Gamma]^6 + 210*
                \[Gamma]^7)*\[Delta]*\[Nu])/(64*mB^4*(-1 + \[Gamma]^2)^(3/2)*
              \[CapitalGamma]^2) - (45*Pi*(43 - 299*\[Gamma] - 256*
                \[Gamma]^2 + 840*\[Gamma]^3 + 515*\[Gamma]^4 - 1379*
                \[Gamma]^5 - 350*\[Gamma]^6 + 630*\[Gamma]^7)*\[Delta]*
              \[Nu]^2)/(64*mB^4*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]*
              \[CapitalGamma]^2))*c["E", "m"] + 
          ((-45*Pi*(-44 - 127*\[Gamma] + 208*\[Gamma]^2 + 340*\[Gamma]^3 - 
               380*\[Gamma]^4 - 567*\[Gamma]^5 + 280*\[Gamma]^6 + 210*
                \[Gamma]^7)*\[Nu])/(64*mB^4*(-1 + \[Gamma]^2)^(3/2)*
              \[CapitalGamma]^2) - (45*Pi*(-1 + \[Gamma])*(133 + 432*
                \[Gamma] - 144*\[Gamma]^2 - 984*\[Gamma]^3 + 21*\[Gamma]^4 + 
               1400*\[Gamma]^5 + 630*\[Gamma]^6)*\[Nu]^2)/
             (64*mB^4*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^
               2))*c["E", "p"]) + basisFunction[2]*
         ((Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(96 - 71*\[Gamma] - 
             768*\[Gamma]^2 + 328*\[Gamma]^3 + 1632*\[Gamma]^4 - 
             515*\[Gamma]^5 - 960*\[Gamma]^6 + 210*\[Gamma]^7)*\[Nu])/
           (16*(-1 + \[Gamma]^2)^(7/2)*\[CapitalGamma]^2) + 
          (Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(181 - 153*\[Gamma] - 
             1484*\[Gamma]^2 + 708*\[Gamma]^3 + 3169*\[Gamma]^4 - 
             1125*\[Gamma]^5 - 1850*\[Gamma]^6 + 490*\[Gamma]^7)*\[Nu]^2)/
           (16*(-1 + \[Gamma])^2*(1 + \[Gamma])^3*Sqrt[-1 + \[Gamma]^2]*
            \[CapitalGamma]^2) + ((-45*Pi*\[Gamma]*(-480 + 147*\[Gamma] - 
               2080*\[Gamma]^2 + 973*\[Gamma]^3 + 8320*\[Gamma]^4 - 1344*
                \[Gamma]^5 - 4480*\[Gamma]^6 + 420*\[Gamma]^7)*\[Delta]*
              \[Nu])/(256*mB^4*(-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]^2) - 
            (45*Pi*\[Gamma]*(-855 + 399*\[Gamma] - 4125*\[Gamma]^2 + 1981*
                \[Gamma]^3 + 15940*\[Gamma]^4 - 3388*\[Gamma]^5 - 8540*
                \[Gamma]^6 + 1260*\[Gamma]^7)*\[Delta]*\[Nu]^2)/
             (256*mB^4*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^
               2))*c["B", "m"] + ((-45*Pi*\[Gamma]*(480 + 147*\[Gamma] + 2080*
                \[Gamma]^2 + 973*\[Gamma]^3 - 8320*\[Gamma]^4 - 1344*
                \[Gamma]^5 + 4480*\[Gamma]^6 + 420*\[Gamma]^7)*\[Nu])/
             (256*mB^4*(-1 + \[Gamma]^2)^(3/2)*\[CapitalGamma]^2) - 
            (45*Pi*\[Gamma]*(1065 + 399*\[Gamma] + 4195*\[Gamma]^2 + 1981*
                \[Gamma]^3 - 17340*\[Gamma]^4 - 3388*\[Gamma]^5 + 9380*
                \[Gamma]^6 + 1260*\[Gamma]^7)*\[Nu]^2)/(256*mB^4*
              (1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2))*
           c["B", "p"] + ((-45*Pi*\[Gamma]*(-1056 + 381*\[Gamma] + 5696*
                \[Gamma]^2 - 1274*\[Gamma]^3 - 12448*\[Gamma]^4 + 2381*
                \[Gamma]^5 + 12800*\[Gamma]^6 - 1764*\[Gamma]^7 - 4480*
                \[Gamma]^8 + 420*\[Gamma]^9)*\[Delta]*\[Nu])/
             (256*mB^4*(-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]^2) - 
            (45*Pi*\[Gamma]*(-1977 + 897*\[Gamma] + 10822*\[Gamma]^2 - 3118*
                \[Gamma]^3 - 23841*\[Gamma]^4 + 5817*\[Gamma]^5 + 24480*
                \[Gamma]^6 - 4648*\[Gamma]^7 - 8540*\[Gamma]^8 + 1260*
                \[Gamma]^9)*\[Delta]*\[Nu]^2)/(256*mB^4*(-1 + \[Gamma])*
              (1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2))*
           c["E", "m"] + ((-45*Pi*\[Gamma]*(1056 + 381*\[Gamma] - 5696*
                \[Gamma]^2 - 1274*\[Gamma]^3 + 12448*\[Gamma]^4 + 2381*
                \[Gamma]^5 - 12800*\[Gamma]^6 - 1764*\[Gamma]^7 + 4480*
                \[Gamma]^8 + 420*\[Gamma]^9)*\[Nu])/(256*mB^4*
              (-1 + \[Gamma]^2)^(5/2)*\[CapitalGamma]^2) - 
            (45*Pi*\[Gamma]*(2247 + 897*\[Gamma] - 11962*\[Gamma]^2 - 3118*
                \[Gamma]^3 + 25951*\[Gamma]^4 + 5817*\[Gamma]^5 - 26720*
                \[Gamma]^6 - 4648*\[Gamma]^7 + 9380*\[Gamma]^8 + 1260*
                \[Gamma]^9)*\[Nu]^2)/(256*mB^4*(-1 + \[Gamma])*
              (1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2))*
           c["E", "p"]) + basisFunction[1]*
         ((Pi*(-102 + 2579*\[Gamma] - 3529*\[Gamma]^2 + 3842*\[Gamma]^3 + 
             686*\[Gamma]^4 - 17857*\[Gamma]^5 + 6527*\[Gamma]^6 + 
             15720*\[Gamma]^7 - 3438*\[Gamma]^8 - 4140*\[Gamma]^9)*\[Nu])/
           (48*(-1 + \[Gamma])^3*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]*
            \[CapitalGamma]^2) - (Pi*(-947 - 4124*\[Gamma] + 
             11733*\[Gamma]^2 - 11800*\[Gamma]^3 - 7781*\[Gamma]^4 + 
             40596*\[Gamma]^5 - 9173*\[Gamma]^6 - 32880*\[Gamma]^7 + 
             5556*\[Gamma]^8 + 8016*\[Gamma]^9 + 420*\[Gamma]^10)*\[Nu]^2)/
           (48*(-1 + \[Gamma])^2*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]*
            \[CapitalGamma]^2) + ((-3*Pi*(-307856 + 474657*\[Gamma] + 1164744*
                \[Gamma]^2 - 3992848*\[Gamma]^3 + 2074552*\[Gamma]^4 + 
               2575108*\[Gamma]^5 - 1109704*\[Gamma]^6 + 831322*\[Gamma]^7 - 
               511096*\[Gamma]^8 - 438549*\[Gamma]^9 - 67440*\[Gamma]^10 + 
               15590*\[Gamma]^11)*\[Delta]*\[Nu])/(512*mB^4*(-1 + \[Gamma])*
              (1 + \[Gamma])^5*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2) - 
            (3*Pi*(-670877 + 1202309*\[Gamma] + 2152468*\[Gamma]^2 - 8465116*
                \[Gamma]^3 + 5166044*\[Gamma]^4 + 4934436*\[Gamma]^5 - 
               3103738*\[Gamma]^6 + 1945994*\[Gamma]^7 - 1055167*\[Gamma]^8 - 
               801033*\[Gamma]^9 - 69530*\[Gamma]^10 + 46770*\[Gamma]^11)*
              \[Delta]*\[Nu]^2)/(512*mB^4*(1 + \[Gamma])^5*Sqrt[-1 + 
                \[Gamma]^2]*\[CapitalGamma]^2))*c["B", "m"] + 
          ((-3*Pi*(159376 + 5101153*\[Gamma] - 16790960*\[Gamma]^2 + 16161104*
                \[Gamma]^3 + 3650160*\[Gamma]^4 - 13842940*\[Gamma]^5 + 
               4716960*\[Gamma]^6 - 244358*\[Gamma]^7 + 80784*\[Gamma]^8 + 
               331051*\[Gamma]^9 + 141760*\[Gamma]^10 + 15590*\[Gamma]^11)*
              \[Nu])/(512*mB^4*(-1 + \[Gamma])*(1 + \[Gamma])^5*
              Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2) - 
            (3*Pi*(2181667 + 6404941*\[Gamma] - 36938100*\[Gamma]^2 + 
               43771868*\[Gamma]^3 + 4282980*\[Gamma]^4 - 35399380*
                \[Gamma]^5 + 14122750*\[Gamma]^6 - 460366*\[Gamma]^7 - 124007*
                \[Gamma]^8 + 612167*\[Gamma]^9 + 323670*\[Gamma]^10 + 46770*
                \[Gamma]^11)*\[Nu]^2)/(512*mB^4*(1 + \[Gamma])^5*
              Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2))*c["B", "p"] + 
          ((-3*Pi*(137422 - 454878*\[Gamma] - 343650*\[Gamma]^2 + 2755247*
                \[Gamma]^3 - 2897191*\[Gamma]^4 - 303407*\[Gamma]^5 + 1768291*
                \[Gamma]^6 - 983985*\[Gamma]^7 + 658027*\[Gamma]^8 - 49463*
                \[Gamma]^9 - 181869*\[Gamma]^10 - 35194*\[Gamma]^11 + 9370*
                \[Gamma]^12)*\[Delta]*\[Nu])/(256*mB^4*(-1 + \[Gamma])^2*
              (1 + \[Gamma])^5*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2) + 
            (3*Pi*(-302204 + 1052966*\[Gamma] + 447325*\[Gamma]^2 - 5647354*
                \[Gamma]^3 + 6604732*\[Gamma]^4 + 8254*\[Gamma]^5 - 3899732*
                \[Gamma]^6 + 2554630*\[Gamma]^7 - 1460514*\[Gamma]^8 + 133916*
                \[Gamma]^9 + 337223*\[Gamma]^10 + 48028*\[Gamma]^11 - 18030*
                \[Gamma]^12 + 2520*\[Gamma]^13)*\[Delta]*\[Nu]^2)/
             (256*mB^4*(-1 + \[Gamma])*(1 + \[Gamma])^5*Sqrt[-1 + \[Gamma]^2]*
              \[CapitalGamma]^2))*c["E", "m"] + 
          ((-3*Pi*(-55886 - 2454674*\[Gamma] + 10980618*\[Gamma]^2 - 16532781*
                \[Gamma]^3 + 6111853*\[Gamma]^4 + 8721357*\[Gamma]^5 - 
               9200825*\[Gamma]^6 + 2532123*\[Gamma]^7 - 166525*\[Gamma]^8 - 
               143759*\[Gamma]^9 + 88755*\[Gamma]^10 + 66214*\[Gamma]^11 + 
               9370*\[Gamma]^12)*\[Nu])/(256*mB^4*(-1 + \[Gamma])^2*
              (1 + \[Gamma])^5*Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2) - 
            (3*Pi*(-1060732 - 2084178*\[Gamma] + 21817451*\[Gamma]^2 - 
               40421502*\[Gamma]^3 + 19363836*\[Gamma]^4 + 19690674*
                \[Gamma]^5 - 24584020*\[Gamma]^6 + 7459586*\[Gamma]^7 - 
               172990*\[Gamma]^8 - 439568*\[Gamma]^9 + 123385*\[Gamma]^10 + 
               159828*\[Gamma]^11 + 38190*\[Gamma]^12 + 2520*\[Gamma]^13)*
              \[Nu]^2)/(256*mB^4*(-1 + \[Gamma])*(1 + \[Gamma])^5*
              Sqrt[-1 + \[Gamma]^2]*\[CapitalGamma]^2))*c["E", "p"]))*
       contribution["rad1"] + 
      (basisFunction[4]*((3*Pi*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*
            (-11 + 30*\[Gamma]^2 - 35*\[Gamma]^4)*\[Nu]^2)/
           (32*(-1 + \[Gamma])^4*(1 + \[Gamma])^3*\[CapitalGamma]^2) + 
          (11025*Pi*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(1 + 3*\[Gamma]^2)*
            \[Delta]*\[Nu]^2*c["B", "m"])/(512*mB^4*(-1 + \[Gamma])*
            (1 + \[Gamma])^2*\[CapitalGamma]^2) + 
          (11025*Pi*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(1 + 3*\[Gamma]^2)*
            \[Nu]^2*c["B", "p"])/(512*mB^4*(-1 + \[Gamma])^2*(1 + \[Gamma])*
            \[CapitalGamma]^2) + (1575*Pi*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*
            (9 - 14*\[Gamma]^2 + 21*\[Gamma]^4)*\[Delta]*\[Nu]^2*c["E", "m"])/
           (512*mB^4*(-1 + \[Gamma])^2*(1 + \[Gamma])^3*\[CapitalGamma]^2) + 
          (1575*Pi*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(9 - 14*\[Gamma]^2 + 
             21*\[Gamma]^4)*\[Nu]^2*c["E", "p"])/(512*mB^4*(-1 + \[Gamma])^3*
            (1 + \[Gamma])^2*\[CapitalGamma]^2)) + basisFunction[7]*
         ((3*Pi*(37 + 390*\[Gamma]^2 - 35*\[Gamma]^4)*\[Nu]^2)/
           (8*(-1 + \[Gamma])*\[CapitalGamma]^2) + 
          (11025*Pi*(-1 + \[Gamma])^2*(1 + \[Gamma] + 3*\[Gamma]^2 + 
             3*\[Gamma]^3)*\[Delta]*\[Nu]^2*c["B", "m"])/
           (32*mB^4*\[CapitalGamma]^2) + (11025*Pi*(1 + \[Gamma])^2*
            (-1 + \[Gamma] - 3*\[Gamma]^2 + 3*\[Gamma]^3)*\[Nu]^2*
            c["B", "p"])/(32*mB^4*\[CapitalGamma]^2) + 
          (1575*Pi*(-9 + 9*\[Gamma] + 14*\[Gamma]^2 - 14*\[Gamma]^3 - 
             21*\[Gamma]^4 + 21*\[Gamma]^5)*\[Delta]*\[Nu]^2*c["E", "m"])/
           (32*mB^4*\[CapitalGamma]^2) + (1575*Pi*(9 + 9*\[Gamma] - 
             14*\[Gamma]^2 - 14*\[Gamma]^3 + 21*\[Gamma]^4 + 21*\[Gamma]^5)*
            \[Nu]^2*c["E", "p"])/(32*mB^4*\[CapitalGamma]^2)) + 
        basisFunction[9]*((3*Pi*(139 + 844*\[Gamma]^2 + 450*\[Gamma]^4 - 
             660*\[Gamma]^6 + 315*\[Gamma]^8)*\[Nu]^2)/(32*(-1 + \[Gamma])*
            \[CapitalGamma]^2) + (11025*Pi*(-1 + \[Gamma])^2*
            (1 + \[Gamma] + 3*\[Gamma]^2 + 3*\[Gamma]^3)*\[Delta]*\[Nu]^2*
            c["B", "m"])/(32*mB^4*\[CapitalGamma]^2) + 
          (11025*Pi*(1 + \[Gamma])^2*(-1 + \[Gamma] - 3*\[Gamma]^2 + 
             3*\[Gamma]^3)*\[Nu]^2*c["B", "p"])/(32*mB^4*\[CapitalGamma]^2) + 
          (1575*Pi*(-9 + 9*\[Gamma] + 14*\[Gamma]^2 - 14*\[Gamma]^3 - 
             21*\[Gamma]^4 + 21*\[Gamma]^5)*\[Delta]*\[Nu]^2*c["E", "m"])/
           (32*mB^4*\[CapitalGamma]^2) + (1575*Pi*(9 + 9*\[Gamma] - 
             14*\[Gamma]^2 - 14*\[Gamma]^3 + 21*\[Gamma]^4 + 21*\[Gamma]^5)*
            \[Nu]^2*c["E", "p"])/(32*mB^4*\[CapitalGamma]^2)) + 
        basisFunction[8]*((3*Pi*(395 - 608*\[Gamma] + 2764*\[Gamma]^2 - 
             480*\[Gamma]^3 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 
             315*\[Gamma]^8)*\[Nu]^2)/(64*(-1 + \[Gamma])*\[CapitalGamma]^
             2) + (11025*Pi*(-1 + \[Gamma])^2*(1 + \[Gamma] + 3*\[Gamma]^2 + 
             3*\[Gamma]^3)*\[Delta]*\[Nu]^2*c["B", "m"])/
           (32*mB^4*\[CapitalGamma]^2) + (11025*Pi*(1 + \[Gamma])^2*
            (-1 + \[Gamma] - 3*\[Gamma]^2 + 3*\[Gamma]^3)*\[Nu]^2*
            c["B", "p"])/(32*mB^4*\[CapitalGamma]^2) + 
          (1575*Pi*(-9 + 9*\[Gamma] + 14*\[Gamma]^2 - 14*\[Gamma]^3 - 
             21*\[Gamma]^4 + 21*\[Gamma]^5)*\[Delta]*\[Nu]^2*c["E", "m"])/
           (32*mB^4*\[CapitalGamma]^2) + (1575*Pi*(9 + 9*\[Gamma] - 
             14*\[Gamma]^2 - 14*\[Gamma]^3 + 21*\[Gamma]^4 + 21*\[Gamma]^5)*
            \[Nu]^2*c["E", "p"])/(32*mB^4*\[CapitalGamma]^2)) + 
        basisFunction[5]*((15*Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*
            (1 + 30*\[Gamma]^2 - 7*\[Gamma]^4)*\[Nu]^2)/(8*(-1 + \[Gamma])^2*
            (1 + \[Gamma])*\[CapitalGamma]^2) + 
          (11025*Pi*\[Gamma]*(3 - 3*\[Gamma] + 7*\[Gamma]^2 - 7*\[Gamma]^3 - 
             6*\[Gamma]^4 + 6*\[Gamma]^5)*\[Delta]*\[Nu]^2*c["B", "m"])/
           (64*mB^4*\[CapitalGamma]^2) + (11025*Pi*\[Gamma]*
            (-3 - 3*\[Gamma] - 7*\[Gamma]^2 - 7*\[Gamma]^3 + 6*\[Gamma]^4 + 
             6*\[Gamma]^5)*\[Nu]^2*c["B", "p"])/(64*mB^4*\[CapitalGamma]^2) + 
          (1575*Pi*\[Gamma]*(-27 + 60*\[Gamma]^2 - 91*\[Gamma]^4 + 
             42*\[Gamma]^6)*\[Delta]*\[Nu]^2*c["E", "m"])/
           (64*mB^4*(1 + \[Gamma])*\[CapitalGamma]^2) + 
          (1575*Pi*\[Gamma]*(-27 + 60*\[Gamma]^2 - 91*\[Gamma]^4 + 
             42*\[Gamma]^6)*\[Nu]^2*c["E", "p"])/(64*mB^4*(-1 + \[Gamma])*
            \[CapitalGamma]^2)) + basisFunction[3]*
         ((Pi*(-1444 - 2845*\[Gamma] + 15092*\[Gamma]^2 + 20791*\[Gamma]^3 + 
             7052*\[Gamma]^4 - 7962*\[Gamma]^5 + 6972*\[Gamma]^6 + 
             16022*\[Gamma]^7 - 280*\[Gamma]^8 - 10665*\[Gamma]^9 + 
             2835*\[Gamma]^11)*\[Nu]^2)/(32*(-1 + \[Gamma])^3*
            (1 + \[Gamma])^2*\[CapitalGamma]^2) + 
          (15*Pi*(-533963 - 2887704*\[Gamma] - 6250347*\[Gamma]^2 - 
             6965136*\[Gamma]^3 - 3532838*\[Gamma]^4 - 301496*\[Gamma]^5 + 
             254546*\[Gamma]^6 + 115840*\[Gamma]^7 - 14511*\[Gamma]^8 - 
             35168*\[Gamma]^9 + 13433*\[Gamma]^10)*\[Delta]*\[Nu]^2*
            c["B", "m"])/(128*mB^4*(-1 + \[Gamma])^4*(1 + \[Gamma])*
            \[CapitalGamma]^2) + (15*Pi*(-502667 - 4476576*\[Gamma] - 
             12841803*\[Gamma]^2 - 17216112*\[Gamma]^3 - 
             11037830*\[Gamma]^4 - 2496152*\[Gamma]^5 + 248306*\[Gamma]^6 + 
             108160*\[Gamma]^7 - 7119*\[Gamma]^8 - 37016*\[Gamma]^9 + 
             13433*\[Gamma]^10)*\[Nu]^2*c["B", "p"])/(128*mB^4*
            (-1 + \[Gamma])^5*\[CapitalGamma]^2) + 
          (15*Pi*(-269598 - 1435042*\[Gamma] - 3174289*\[Gamma]^2 - 
             3448916*\[Gamma]^3 - 1748812*\[Gamma]^4 - 173116*\[Gamma]^5 + 
             126526*\[Gamma]^6 + 60860*\[Gamma]^7 - 2478*\[Gamma]^8 - 
             21994*\[Gamma]^9 + 7819*\[Gamma]^10)*\[Delta]*\[Nu]^2*
            c["E", "m"])/(64*mB^4*(-1 + \[Gamma])^4*(1 + \[Gamma])*
            \[CapitalGamma]^2) + (15*Pi*(-254814 - 2256502*\[Gamma] - 
             6463873*\[Gamma]^2 - 8580260*\[Gamma]^3 - 5498524*\[Gamma]^4 - 
             1270972*\[Gamma]^5 + 123406*\[Gamma]^6 + 57020*\[Gamma]^7 + 
             1218*\[Gamma]^8 - 22918*\[Gamma]^9 + 7819*\[Gamma]^10)*\[Nu]^2*
            c["E", "p"])/(64*mB^4*(-1 + \[Gamma])^5*\[CapitalGamma]^2)) + 
        basisFunction[6]*((Pi*\[Gamma]*(1 + \[Gamma])*
            (1447 - 12629*\[Gamma]^2 + 3870*\[Gamma]^4 - 6594*\[Gamma]^6 + 
             3555*\[Gamma]^8 - 945*\[Gamma]^10)*\[Nu]^2)/
           (16*(-1 + \[Gamma]^2)^3*\[CapitalGamma]^2) - 
          (15*Pi*\[Gamma]*(-2511847 - 25712212*\[Gamma]^2 - 
             42065882*\[Gamma]^4 - 10867324*\[Gamma]^6 + 641249*\[Gamma]^8 - 
             40920*\[Gamma]^10 + 7560*\[Gamma]^12)*\[Delta]*\[Nu]^2*
            c["B", "m"])/(64*mB^4*(-1 + \[Gamma])^4*(1 + \[Gamma])^5*
            \[CapitalGamma]^2) + (15*Pi*\[Gamma]*(3243553 + 
             48728812*\[Gamma]^2 + 102884462*\[Gamma]^4 + 
             37639876*\[Gamma]^6 + 441721*\[Gamma]^8 + 53160*\[Gamma]^10 - 
             10080*\[Gamma]^12)*\[Nu]^2*c["B", "p"])/
           (64*mB^4*(-1 + \[Gamma])^5*(1 + \[Gamma])^4*\[CapitalGamma]^2) - 
          (15*Pi*\[Gamma]*(-2514295 - 25829364*\[Gamma]^2 - 
             42008554*\[Gamma]^4 - 10894140*\[Gamma]^6 + 647393*\[Gamma]^8 - 
             40920*\[Gamma]^10 + 7560*\[Gamma]^12)*\[Delta]*\[Nu]^2*
            c["E", "m"])/(64*mB^4*(-1 + \[Gamma])^4*(1 + \[Gamma])^5*
            \[CapitalGamma]^2) + (15*Pi*\[Gamma]*(3274897 + 
             48999372*\[Gamma]^2 + 102844126*\[Gamma]^4 + 
             37671300*\[Gamma]^6 + 434425*\[Gamma]^8 + 53160*\[Gamma]^10 - 
             10080*\[Gamma]^12)*\[Nu]^2*c["E", "p"])/
           (64*mB^4*(-1 + \[Gamma])^5*(1 + \[Gamma])^4*\[CapitalGamma]^2)) + 
        basisFunction[2]*(-1/16*(Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*
             (159 - 1713*\[Gamma] + 4572*\[Gamma]^2 - 3536*\[Gamma]^3 - 
              189*\[Gamma]^4 + 11*\[Gamma]^5 + 530*\[Gamma]^6 + 
              70*\[Gamma]^7)*\[Nu]^2)/((-1 + \[Gamma]^2)^3*\[CapitalGamma]^
              2) + (15*Pi*\[Gamma]*(-114369 + 883080*\[Gamma] - 
             1868588*\[Gamma]^2 + 1904280*\[Gamma]^3 + 434776*\[Gamma]^4 - 
             1568808*\[Gamma]^5 + 478970*\[Gamma]^6 - 192328*\[Gamma]^7 + 
             23401*\[Gamma]^8 + 86800*\[Gamma]^9 + 26866*\[Gamma]^10)*
            \[Delta]*\[Nu]^2*c["B", "m"])/(512*mB^4*(1 + \[Gamma])^5*
            \[CapitalGamma]^2) + (15*Pi*\[Gamma]*(-2995521 + 
             18214239*\[Gamma] - 35234732*\[Gamma]^2 + 21559252*\[Gamma]^3 + 
             13728184*\[Gamma]^4 - 22768280*\[Gamma]^5 + 7837418*\[Gamma]^6 + 
             193642*\[Gamma]^7 - 421383*\[Gamma]^8 - 35959*\[Gamma]^9 + 
             84434*\[Gamma]^10 + 26866*\[Gamma]^11)*\[Nu]^2*c["B", "p"])/
           (512*mB^4*(-1 + \[Gamma])*(1 + \[Gamma])^5*\[CapitalGamma]^2) + 
          (15*Pi*\[Gamma]*(56826 - 451704*\[Gamma] + 1459695*\[Gamma]^2 - 
             1930543*\[Gamma]^3 + 617201*\[Gamma]^4 + 999311*\[Gamma]^5 - 
             969457*\[Gamma]^6 + 338565*\[Gamma]^7 - 126607*\[Gamma]^8 - 
             32067*\[Gamma]^9 + 36582*\[Gamma]^10 + 15638*\[Gamma]^11)*
            \[Delta]*\[Nu]^2*c["E", "m"])/(256*mB^4*(-1 + \[Gamma])*
            (1 + \[Gamma])^5*\[CapitalGamma]^2) + 
          (15*Pi*\[Gamma]*(1516410 - 10679754*\[Gamma] + 
             26857671*\[Gamma]^2 - 28233592*\[Gamma]^3 + 3779026*\[Gamma]^4 + 
             18109576*\[Gamma]^5 - 15274322*\[Gamma]^6 + 3872708*\[Gamma]^7 + 
             291686*\[Gamma]^8 - 211822*\[Gamma]^9 - 53949*\[Gamma]^10 + 
             37604*\[Gamma]^11 + 15638*\[Gamma]^12)*\[Nu]^2*c["E", "p"])/
           (256*mB^4*(-1 + \[Gamma])^2*(1 + \[Gamma])^5*\[CapitalGamma]^2)) + 
        basisFunction[1]*((Pi*(210 + 210*\[Gamma] - 1065*\[Gamma]^2 - 
             1065*\[Gamma]^3 + 4285*\[Gamma]^4 + 4285*\[Gamma]^5 - 
             15477*\[Gamma]^6 - 15477*\[Gamma]^7 + 50137*\[Gamma]^8 + 
             84977*\[Gamma]^9 - 429779*\[Gamma]^10 + 566017*\[Gamma]^11 - 
             196973*\[Gamma]^12 - 308481*\[Gamma]^13 + 425825*\[Gamma]^14 - 
             144943*\[Gamma]^15 - 138495*\[Gamma]^16 + 138105*\[Gamma]^17 + 
             65760*\[Gamma]^18 - 101700*\[Gamma]^19 - 11340*\[Gamma]^20 + 
             22680*\[Gamma]^21)*\[Nu]^2)/(768*\[Gamma]^9*(-1 + \[Gamma]^2)^3*
            \[CapitalGamma]^2) + (Pi*(1576575 + 3153150*\[Gamma] - 
             15727635*\[Gamma]^2 - 34608420*\[Gamma]^3 + 
             71251740*\[Gamma]^4 + 177111900*\[Gamma]^5 - 
             185225460*\[Gamma]^6 - 547562820*\[Gamma]^7 + 
             291130148*\[Gamma]^8 + 1129823116*\[Gamma]^9 - 
             252136848*\[Gamma]^10 - 1634096812*\[Gamma]^11 + 
             33656488*\[Gamma]^12 + 1701409788*\[Gamma]^13 + 
             316067792*\[Gamma]^14 - 1878435532*\[Gamma]^15 + 
             10623845175*\[Gamma]^16 + 176274506*\[Gamma]^17 + 
             32729755525*\[Gamma]^18 + 19332163504*\[Gamma]^19 + 
             5039546820*\[Gamma]^20 + 14052526344*\[Gamma]^21 - 
             4103005892*\[Gamma]^22 + 326943584*\[Gamma]^23 - 
             53795682*\[Gamma]^24 + 24457420*\[Gamma]^25 + 
             5564678*\[Gamma]^26 - 4262192*\[Gamma]^27)*\[Delta]*\[Nu]^2*
            c["B", "m"])/(16384*mB^4*(-1 + \[Gamma])^2*\[Gamma]^15*
            (1 + \[Gamma])^5*\[CapitalGamma]^2) - 
          (Pi*(1576575 + 4729725*\[Gamma] + 731115*\[Gamma]^2 - 
             10419255*\[Gamma]^3 - 33513480*\[Gamma]^4 - 
             68551560*\[Gamma]^5 + 77768040*\[Gamma]^6 + 
             405445320*\[Gamma]^7 + 36326368*\[Gamma]^8 - 
             1029588816*\[Gamma]^9 - 501785860*\[Gamma]^10 + 
             1619735236*\[Gamma]^11 + 1218296316*\[Gamma]^12 - 
             1706102620*\[Gamma]^13 - 1769562932*\[Gamma]^14 + 
             4216709348*\[Gamma]^15 - 33389375477*\[Gamma]^16 + 
             43082616001*\[Gamma]^17 - 158618000241*\[Gamma]^18 - 
             62704676459*\[Gamma]^19 - 41033860972*\[Gamma]^20 - 
             126586618548*\[Gamma]^21 + 16028664260*\[Gamma]^22 - 
             9777080004*\[Gamma]^23 - 109974818*\[Gamma]^24 + 
             104542634*\[Gamma]^25 + 2499474*\[Gamma]^26 + 
             10720758*\[Gamma]^27 + 4262192*\[Gamma]^28)*\[Nu]^2*c["B", "p"])/
           (16384*mB^4*(-1 + \[Gamma])^3*\[Gamma]^15*(1 + \[Gamma])^5*
            \[CapitalGamma]^2) + (Pi*(5360355 + 10720710*\[Gamma] - 
             35977095*\[Gamma]^2 - 82674900*\[Gamma]^3 + 
             112097160*\[Gamma]^4 + 306869220*\[Gamma]^5 - 
             215558504*\[Gamma]^6 - 737986228*\[Gamma]^7 + 
             275923848*\[Gamma]^8 + 1289833924*\[Gamma]^9 - 
             208650492*\[Gamma]^10 - 1707134908*\[Gamma]^11 + 
             5302268*\[Gamma]^12 + 1717739444*\[Gamma]^13 + 
             320311908*\[Gamma]^14 - 3348289764*\[Gamma]^15 + 
             20167729199*\[Gamma]^16 - 26584785270*\[Gamma]^17 + 
             74777093957*\[Gamma]^18 - 19954352952*\[Gamma]^19 + 
             26647649428*\[Gamma]^20 + 7916306600*\[Gamma]^21 - 
             3739130260*\[Gamma]^22 + 517837960*\[Gamma]^23 - 
             67693746*\[Gamma]^24 + 12422572*\[Gamma]^25 + 
             8820182*\[Gamma]^26 - 2273576*\[Gamma]^27 - 483840*\[Gamma]^28)*
            \[Delta]*\[Nu]^2*c["E", "m"])/(16384*mB^4*(-1 + \[Gamma])^2*
            \[Gamma]^15*(1 + \[Gamma])^5*\[CapitalGamma]^2) + 
          (Pi*(2207205 + 6621615*\[Gamma] - 13413015*\[Gamma]^2 - 
             57896685*\[Gamma]^3 + 25385220*\[Gamma]^4 + 
             236432700*\[Gamma]^5 + 23275756*\[Gamma]^6 - 
             614085612*\[Gamma]^7 - 237496396*\[Gamma]^8 + 
             1153043404*\[Gamma]^9 + 687678832*\[Gamma]^10 - 
             1633590112*\[Gamma]^11 - 1297519640*\[Gamma]^12 + 
             1695890248*\[Gamma]^13 + 1782397472*\[Gamma]^14 - 
             5720888712*\[Gamma]^15 + 41708173877*\[Gamma]^16 - 
             60321056617*\[Gamma]^17 + 173876412113*\[Gamma]^18 + 
             65690264675*\[Gamma]^19 + 23400922612*\[Gamma]^20 + 
             142034220804*\[Gamma]^21 - 21838987604*\[Gamma]^22 + 
             10340296956*\[Gamma]^23 + 307945594*\[Gamma]^24 - 
             134472602*\[Gamma]^25 - 22673250*\[Gamma]^26 - 
             6694302*\[Gamma]^27 + 145624*\[Gamma]^28 + 483840*\[Gamma]^29)*
            \[Nu]^2*c["E", "p"])/(16384*mB^4*(-1 + \[Gamma])^3*\[Gamma]^15*
            (1 + \[Gamma])^5*\[CapitalGamma]^2)))*contribution["rad2"] 
      ))/mB^4
      +(1575*M^4*Pi*\[CapitalGamma]*\[Nu]*basisFunction[1]*contribution["cons"]*
        (7*(-1 - 2*\[Gamma]^2 + 3*\[Gamma]^4)*\[Kappa]["B", "p"] + 
         (9 - 14*\[Gamma]^2 + 21*\[Gamma]^4)*\[Kappa]["E", "p"]))/
       (512*mB^8))


(* ::Section::Closed:: *)
(*Loss of Angular Momentum*)


LRad[2] = (-4*G^2*M^3*(-1 + 2*\[Gamma]^2)*\[Nu]^2*(-8 + 5*\[Gamma]^2 + 
      3*\[Gamma]*(-3 + 2*\[Gamma]^2)*basisFunction[2]))/
    (3*mB*(-1 + \[Gamma]^2)*Sqrt[1 + 2*(-1 + \[Gamma])*\[Nu]])
 
LRad[3] = G^3*((-((M*mB*Sqrt[-1 + \[Gamma]^2]*\[Nu]^2)/
         (1 + 2*(-1 + \[Gamma])*\[Nu])^(3/2)) + (M*mB*\[Gamma]*\[Nu])/
        (Sqrt[-1 + \[Gamma]^2]*Sqrt[1 + 2*(-1 + \[Gamma])*\[Nu]]))*
      ((M^3*Pi*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 
          339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*\[Nu])/
        (48*mB^3*(-1 + \[Gamma]^2)^(3/2)) + 
       (M^3*Pi*\[Gamma]*(33 - 112*\[Gamma]^2 + 165*\[Gamma]^4 - 
          70*\[Gamma]^6)*\[Nu]*basisFunction[2])/
        (16*mB^3*(-1 + \[Gamma]^2)^(3/2)) - 
       (M^3*Pi*(-5 + 76*\[Gamma] - 150*\[Gamma]^2 + 60*\[Gamma]^3 + 
          35*\[Gamma]^4)*\[Nu]*basisFunction[3])/
        (8*mB^3*Sqrt[-1 + \[Gamma]^2]) - Sqrt[-1 + \[Gamma]^2]*
        (((-15*M^3*Pi*(11033 - 61632*\[Gamma] + 119102*\[Gamma]^2 - 
              124416*\[Gamma]^3 + 35968*\[Gamma]^4 - 3440*\[Gamma]^5 + 
              3410*\[Gamma]^6 + 4976*\[Gamma]^7 + 1559*\[Gamma]^8)*\[Delta]*
             \[Nu])/(512*mB^7*(1 + \[Gamma])^4) - (1575*M^3*Pi*\[Gamma]*
             (-3 - 7*\[Gamma]^2 + 6*\[Gamma]^4)*\[Delta]*\[Nu]*
             basisFunction[2])/(256*mB^7) - (1575*M^3*Pi*(-1 + \[Gamma]^2)*
             (1 + 3*\[Gamma]^2)*\[Delta]*\[Nu]*basisFunction[3])/(64*mB^7))*
          c["B", "m"] + ((-15*M^3*Pi*(-372583 + 1132056*\[Gamma] - 
              1205986*\[Gamma]^2 + 435000*\[Gamma]^3 + 20608*\[Gamma]^4 - 
              19880*\[Gamma]^5 - 6670*\[Gamma]^6 + 2456*\[Gamma]^7 + 
              1559*\[Gamma]^8)*\[Nu])/(512*mB^7*(1 + \[Gamma])^4) - 
           (1575*M^3*Pi*\[Gamma]*(-3 - 7*\[Gamma]^2 + 6*\[Gamma]^4)*\[Nu]*
             basisFunction[2])/(256*mB^7) - (1575*M^3*Pi*(-1 + \[Gamma]^2)*
             (1 + 3*\[Gamma]^2)*\[Nu]*basisFunction[3])/(64*mB^7))*
          c["B", "p"] + ((15*M^3*Pi*(5472 - 34114*\[Gamma] + 93053*\[Gamma]^
                2 - 122965*\[Gamma]^3 + 78773*\[Gamma]^4 - 18885*\[Gamma]^5 + 
              3131*\[Gamma]^6 - 687*\[Gamma]^7 - 1929*\[Gamma]^8 - 
              181*\[Gamma]^9 + 252*\[Gamma]^10)*\[Delta]*\[Nu])/
            (256*mB^7*(-1 + \[Gamma])*(1 + \[Gamma])^4) - 
           (225*M^3*Pi*\[Gamma]*(-27 + 60*\[Gamma]^2 - 91*\[Gamma]^4 + 
              42*\[Gamma]^6)*\[Delta]*\[Nu]*basisFunction[2])/
            (256*mB^7*(-1 + \[Gamma]^2)) - (225*M^3*Pi*(9 - 14*\[Gamma]^2 + 
              21*\[Gamma]^4)*\[Delta]*\[Nu]*basisFunction[3])/(64*mB^7))*
          c["E", "m"] + ((-15*M^3*Pi*(189792 - 754826*\[Gamma] + 
              1163167*\[Gamma]^2 - 822047*\[Gamma]^3 + 210703*\[Gamma]^4 + 
              21945*\[Gamma]^5 - 8159*\[Gamma]^6 - 5613*\[Gamma]^7 + 
              1173*\[Gamma]^8 + 1693*\[Gamma]^9 + 252*\[Gamma]^10)*\[Nu])/
            (256*mB^7*(-1 + \[Gamma])*(1 + \[Gamma])^4) - 
           (225*M^3*Pi*\[Gamma]*(-27 + 60*\[Gamma]^2 - 91*\[Gamma]^4 + 
              42*\[Gamma]^6)*\[Nu]*basisFunction[2])/(256*mB^7*
             (-1 + \[Gamma]^2)) - (225*M^3*Pi*(9 - 14*\[Gamma]^2 + 
              21*\[Gamma]^4)*\[Nu]*basisFunction[3])/(64*mB^7))*
          c["E", "p"])) + (M*Sqrt[-1 + \[Gamma]^2]*\[Nu]*
       (-1/48*(M^3*Pi*(282 + 379*\[Gamma] - 2286*\[Gamma]^2 + 
            4514*\[Gamma]^3 - 3666*\[Gamma]^4 - 141*\[Gamma]^5 + 
            870*\[Gamma]^6)*\[Nu])/(mB^2*(-1 + \[Gamma]^2)^(5/2)) + 
        (M^3*Pi*\[Gamma]*(144 - 147*\[Gamma] - 960*\[Gamma]^2 + 
           608*\[Gamma]^3 + 1296*\[Gamma]^4 - 655*\[Gamma]^5 - 
           480*\[Gamma]^6 + 210*\[Gamma]^7)*\[Nu]*basisFunction[2])/
         (16*mB^2*(-1 + \[Gamma]^2)^(5/2)) - 
        (M^3*Pi*(124 - 305*\[Gamma] - 108*\[Gamma]^2 + 290*\[Gamma]^3 + 
           120*\[Gamma]^4 - 105*\[Gamma]^5)*\[Nu]*basisFunction[3])/
         (8*mB^2*(-1 + \[Gamma]^2)^(3/2)) - Sqrt[-1 + \[Gamma]^2]*
         (((3*M^3*Pi*(298256 - 623387*\[Gamma] - 51512*\[Gamma]^2 + 1348654*
                \[Gamma]^3 - 1030616*\[Gamma]^4 + 252120*\[Gamma]^5 - 56728*
                \[Gamma]^6 - 39582*\[Gamma]^7 + 8280*\[Gamma]^8 + 7795*
                \[Gamma]^9)*\[Delta]*\[Nu])/(512*mB^6*(-1 + \[Gamma])*
              (1 + \[Gamma])^5) + (45*M^3*Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*
              (-40 - 21*\[Gamma] - 280*\[Gamma]^2 + 105*\[Gamma]^3)*\[Delta]*
              \[Nu]*basisFunction[2])/(256*mB^6*(-1 + \[Gamma])*
              (1 + \[Gamma])) + (45*M^3*Pi*(-20 - 21*\[Gamma] - 140*
                \[Gamma]^2 + 105*\[Gamma]^3)*\[Delta]*\[Nu]*basisFunction[3])/
             (64*mB^6))*c["B", "m"] + 
          ((3*M^3*Pi*(-149776 - 1336923*\[Gamma] + 5270448*\[Gamma]^2 - 
               6568690*\[Gamma]^3 + 2637936*\[Gamma]^4 + 9880*\[Gamma]^5 - 
               102688*\[Gamma]^6 + 9218*\[Gamma]^7 + 28880*\[Gamma]^8 + 7795*
                \[Gamma]^9)*\[Nu])/(512*mB^6*(-1 + \[Gamma])*
              (1 + \[Gamma])^5) + (45*M^3*Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*
              (40 - 21*\[Gamma] + 280*\[Gamma]^2 + 105*\[Gamma]^3)*\[Nu]*
              basisFunction[2])/(256*mB^6*(-1 + \[Gamma])*(1 + \[Gamma])) + 
            (45*M^3*Pi*(20 - 21*\[Gamma] + 140*\[Gamma]^2 + 105*\[Gamma]^3)*
              \[Nu]*basisFunction[3])/(64*mB^6))*c["B", "p"] + 
          ((3*M^3*Pi*(-147982 + 477918*\[Gamma] - 268614*\[Gamma]^2 - 709881*
                \[Gamma]^3 + 1177473*\[Gamma]^4 - 639305*\[Gamma]^5 + 154805*
                \[Gamma]^6 - 13115*\[Gamma]^7 - 24687*\[Gamma]^8 + 2143*
                \[Gamma]^9 + 4685*\[Gamma]^10)*\[Delta]*\[Nu])/
             (256*mB^6*(-1 + \[Gamma])^2*(1 + \[Gamma])^5) + 
            (45*M^3*Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(-88 + 37*\[Gamma] + 240*
                \[Gamma]^2 - 126*\[Gamma]^3 - 280*\[Gamma]^4 + 105*
                \[Gamma]^5)*\[Delta]*\[Nu]*basisFunction[2])/
             (256*mB^6*(-1 + \[Gamma])^2*(1 + \[Gamma])^2) + 
            (45*M^3*Pi*(-44 + 37*\[Gamma] + 120*\[Gamma]^2 - 126*\[Gamma]^3 - 
               140*\[Gamma]^4 + 105*\[Gamma]^5)*\[Delta]*\[Nu]*
              basisFunction[3])/(64*mB^6*(-1 + \[Gamma])*(1 + \[Gamma])))*
           c["E", "m"] + ((3*M^3*Pi*(66446 + 588434*\[Gamma] - 3324306*
                \[Gamma]^2 + 5918979*\[Gamma]^3 - 4587155*\[Gamma]^4 + 
               1320251*\[Gamma]^5 + 50065*\[Gamma]^6 - 60231*\[Gamma]^7 - 
               7815*\[Gamma]^8 + 13367*\[Gamma]^9 + 4685*\[Gamma]^10)*\[Nu])/
             (256*mB^6*(-1 + \[Gamma])^2*(1 + \[Gamma])^5) + 
            (45*M^3*Pi*\[Gamma]*(-3 + 2*\[Gamma]^2)*(88 + 37*\[Gamma] - 240*
                \[Gamma]^2 - 126*\[Gamma]^3 + 280*\[Gamma]^4 + 105*
                \[Gamma]^5)*\[Nu]*basisFunction[2])/(256*mB^6*
              (-1 + \[Gamma])^2*(1 + \[Gamma])^2) + 
            (45*M^3*Pi*(44 + 37*\[Gamma] - 120*\[Gamma]^2 - 126*\[Gamma]^3 + 
               140*\[Gamma]^4 + 105*\[Gamma]^5)*\[Nu]*basisFunction[3])/
             (64*mB^6*(-1 + \[Gamma])*(1 + \[Gamma])))*c["E", "p"])))/
      Sqrt[1 + 2*(-1 + \[Gamma])*\[Nu]])


(* ::Section::Closed:: *)
(*Loss of Linear Momentum*)


PRad[3] = 
   -(G^3*((-1/48*(Pi*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 
            912*\[Gamma]^3 + 339*\[Gamma]^4 - 552*\[Gamma]^5 + 
            210*\[Gamma]^6)*basisFunction[1]*m[1]^2*m[2]^2*contribution["rad1"])/
          (mB^3*(-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + 
        (Pi*\[Gamma]*(-33 + 112*\[Gamma]^2 - 165*\[Gamma]^4 + 70*\[Gamma]^6)*
          basisFunction[2]*m[1]^2*m[2]^2*contribution["rad1"])/
         (16*mB^3*(-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + 
        (Pi*(-5 + 76*\[Gamma] - 150*\[Gamma]^2 + 60*\[Gamma]^3 + 
           35*\[Gamma]^4)*basisFunction[3]*m[1]^2*m[2]^2*contribution["rad1"])/
         (8*mB^3*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]))*v[1] + 
      (basisFunction[3]*((1575*(-1 + \[Gamma])*(1 + \[Gamma])*
            (Pi + 3*Pi*\[Gamma]^2)*c["B", 1])/(32*mB^7*
            Sqrt[-1 + \[Gamma]^2]) + (225*Pi*(9 - 14*\[Gamma]^2 + 
             21*\[Gamma]^4)*c["E", 1])/(32*mB^7*Sqrt[-1 + \[Gamma]^2]))*
         m[1]^2*m[2]^2*contribution["rad1"] + basisFunction[2]*
         ((1575*Pi*\[Gamma]*(-3 - 7*\[Gamma]^2 + 6*\[Gamma]^4)*c["B", 1])/
           (128*mB^7*Sqrt[-1 + \[Gamma]^2]) + 
          (225*Pi*\[Gamma]*(-27 + 60*\[Gamma]^2 - 91*\[Gamma]^4 + 
             42*\[Gamma]^6)*c["E", 1])/(128*mB^7*(-1 + \[Gamma]^2)^(3/2)))*
         m[1]^2*m[2]^2*contribution["rad1"] + basisFunction[1]*
         ((15*Pi*(-180775 + 727020*\[Gamma] - 1140286*\[Gamma]^2 + 
             817836*\[Gamma]^3 - 251420*\[Gamma]^4 - 3980*\[Gamma]^5 + 
             6590*\[Gamma]^6 + 8756*\[Gamma]^7 + 2819*\[Gamma]^8)*c["B", 1])/
           (256*mB^7*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]) - 
          (15*Pi*(-92160 + 457988*\[Gamma] - 929527*\[Gamma]^2 + 
             977651*\[Gamma]^3 - 538471*\[Gamma]^4 + 124323*\[Gamma]^5 + 
             7175*\[Gamma]^6 - 51*\[Gamma]^7 - 4701*\[Gamma]^8 - 
             1315*\[Gamma]^9 + 756*\[Gamma]^10 + 252*\[Gamma]^11)*c["E", 1])/
           (128*mB^7*(-1 + \[Gamma])*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*
         m[1]^2*m[2]^2*contribution["rad1"])*v[1] + 
      (basisFunction[3]*((-1575*Pi*(-1 + \[Gamma])*(1 + \[Gamma])*
            (\[Gamma] + 3*\[Gamma]^3)*c["B", 2])/(32*mB^7*
            Sqrt[-1 + \[Gamma]^2]) - (225*Pi*\[Gamma]*(9 - 14*\[Gamma]^2 + 
             21*\[Gamma]^4)*c["E", 2])/(32*mB^7*Sqrt[-1 + \[Gamma]^2]))*
         m[1]^2*m[2]^2*contribution["rad1"] + basisFunction[2]*
         ((-1575*Pi*\[Gamma]^2*(-3 - 7*\[Gamma]^2 + 6*\[Gamma]^4)*c["B", 2])/
           (128*mB^7*Sqrt[-1 + \[Gamma]^2]) - (225*Pi*\[Gamma]^2*
            (-27 + 60*\[Gamma]^2 - 91*\[Gamma]^4 + 42*\[Gamma]^6)*c["E", 2])/
           (128*mB^7*(-1 + \[Gamma]^2)^(3/2)))*m[1]^2*m[2]^2*contribution["rad1"] + 
        basisFunction[1]*((-15*Pi*(191808 - 777619*\[Gamma] + 
             1197756*\[Gamma]^2 - 823150*\[Gamma]^3 + 162972*\[Gamma]^4 + 
             36508*\[Gamma]^5 - 6620*\[Gamma]^6 - 370*\[Gamma]^7 + 
             3716*\[Gamma]^8 + 1559*\[Gamma]^9)*c["B", 2])/
           (256*mB^7*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]) - 
          (15*Pi*(-97632 + 486630*\[Gamma] - 988466*\[Gamma]^2 + 
             1007563*\[Gamma]^3 - 494279*\[Gamma]^4 + 64435*\[Gamma]^5 + 
             22929*\[Gamma]^6 - 2495*\[Gamma]^7 - 2085*\[Gamma]^8 + 
             795*\[Gamma]^9 + 685*\[Gamma]^10)*c["E", 2])/
           (128*mB^7*(-1 + \[Gamma])*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*
         m[1]^2*m[2]^2*contribution["rad1"])*v[1] + 
      (-1/48*(Pi*(1151 - 3336*\[Gamma] + 3148*\[Gamma]^2 - 912*\[Gamma]^3 + 
            339*\[Gamma]^4 - 552*\[Gamma]^5 + 210*\[Gamma]^6)*
           basisFunction[1]*m[1]^2*m[2]^2*contribution["rad1"])/
          (mB^3*(-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + 
        (Pi*\[Gamma]*(-33 + 112*\[Gamma]^2 - 165*\[Gamma]^4 + 70*\[Gamma]^6)*
          basisFunction[2]*m[1]^2*m[2]^2*contribution["rad1"])/
         (16*mB^3*(-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + 
        (Pi*(-5 + 76*\[Gamma] - 150*\[Gamma]^2 + 60*\[Gamma]^3 + 
           35*\[Gamma]^4)*basisFunction[3]*m[1]^2*m[2]^2*contribution["rad1"])/
         (8*mB^3*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]))*v[2] + 
      (basisFunction[3]*((-1575*Pi*(-1 + \[Gamma])*(1 + \[Gamma])*
            (\[Gamma] + 3*\[Gamma]^3)*c["B", 1])/(32*mB^7*
            Sqrt[-1 + \[Gamma]^2]) - (225*Pi*\[Gamma]*(9 - 14*\[Gamma]^2 + 
             21*\[Gamma]^4)*c["E", 1])/(32*mB^7*Sqrt[-1 + \[Gamma]^2]))*
         m[1]^2*m[2]^2*contribution["rad1"] + basisFunction[2]*
         ((-1575*Pi*\[Gamma]^2*(-3 - 7*\[Gamma]^2 + 6*\[Gamma]^4)*c["B", 1])/
           (128*mB^7*Sqrt[-1 + \[Gamma]^2]) - (225*Pi*\[Gamma]^2*
            (-27 + 60*\[Gamma]^2 - 91*\[Gamma]^4 + 42*\[Gamma]^6)*c["E", 1])/
           (128*mB^7*(-1 + \[Gamma]^2)^(3/2)))*m[1]^2*m[2]^2*contribution["rad1"] + 
        basisFunction[1]*((-15*Pi*(191808 - 777619*\[Gamma] + 
             1197756*\[Gamma]^2 - 823150*\[Gamma]^3 + 162972*\[Gamma]^4 + 
             36508*\[Gamma]^5 - 6620*\[Gamma]^6 - 370*\[Gamma]^7 + 
             3716*\[Gamma]^8 + 1559*\[Gamma]^9)*c["B", 1])/
           (256*mB^7*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]) - 
          (15*Pi*(-97632 + 486630*\[Gamma] - 988466*\[Gamma]^2 + 
             1007563*\[Gamma]^3 - 494279*\[Gamma]^4 + 64435*\[Gamma]^5 + 
             22929*\[Gamma]^6 - 2495*\[Gamma]^7 - 2085*\[Gamma]^8 + 
             795*\[Gamma]^9 + 685*\[Gamma]^10)*c["E", 1])/
           (128*mB^7*(-1 + \[Gamma])*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*
         m[1]^2*m[2]^2*contribution["rad1"])*v[2] + 
      (basisFunction[3]*((1575*(-1 + \[Gamma])*(1 + \[Gamma])*
            (Pi + 3*Pi*\[Gamma]^2)*c["B", 2])/(32*mB^7*
            Sqrt[-1 + \[Gamma]^2]) + (225*Pi*(9 - 14*\[Gamma]^2 + 
             21*\[Gamma]^4)*c["E", 2])/(32*mB^7*Sqrt[-1 + \[Gamma]^2]))*
         m[1]^2*m[2]^2*contribution["rad1"] + basisFunction[2]*
         ((1575*Pi*\[Gamma]*(-3 - 7*\[Gamma]^2 + 6*\[Gamma]^4)*c["B", 2])/
           (128*mB^7*Sqrt[-1 + \[Gamma]^2]) + 
          (225*Pi*\[Gamma]*(-27 + 60*\[Gamma]^2 - 91*\[Gamma]^4 + 
             42*\[Gamma]^6)*c["E", 2])/(128*mB^7*(-1 + \[Gamma]^2)^(3/2)))*
         m[1]^2*m[2]^2*contribution["rad1"] + basisFunction[1]*
         ((15*Pi*(-180775 + 727020*\[Gamma] - 1140286*\[Gamma]^2 + 
             817836*\[Gamma]^3 - 251420*\[Gamma]^4 - 3980*\[Gamma]^5 + 
             6590*\[Gamma]^6 + 8756*\[Gamma]^7 + 2819*\[Gamma]^8)*c["B", 2])/
           (256*mB^7*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]) - 
          (15*Pi*(-92160 + 457988*\[Gamma] - 929527*\[Gamma]^2 + 
             977651*\[Gamma]^3 - 538471*\[Gamma]^4 + 124323*\[Gamma]^5 + 
             7175*\[Gamma]^6 - 51*\[Gamma]^7 - 4701*\[Gamma]^8 - 
             1315*\[Gamma]^9 + 756*\[Gamma]^10 + 252*\[Gamma]^11)*c["E", 2])/
           (128*mB^7*(-1 + \[Gamma])*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*
         m[1]^2*m[2]^2*contribution["rad1"])*v[2]))
 
PRad[4] = 
   -(G^4*(bHat*(basisFunction[7]*((3*Pi*(37 + 390*\[Gamma]^2 - 35*\[Gamma]^4)*
            m[1]^3*m[2]^2)/(8*mB^4*Sqrt[-1 + \[Gamma]^2]) + 
          (3*Pi*(-37 - 390*\[Gamma]^2 + 35*\[Gamma]^4)*m[1]^2*m[2]^3)/
           (8*mB^4*Sqrt[-1 + \[Gamma]^2]))*contribution["rad2"] + 
        basisFunction[4]*((-3*Pi*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*
            (11 - 30*\[Gamma]^2 + 35*\[Gamma]^4)*m[1]^3*m[2]^2)/
           (32*mB^4*(-1 + \[Gamma]^2)^(7/2)) + 
          (3*Pi*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*(11 - 30*\[Gamma]^2 + 
             35*\[Gamma]^4)*m[1]^2*m[2]^3)/(32*mB^4*(-1 + \[Gamma]^2)^(7/2)))*
         contribution["rad2"] + basisFunction[5]*
         ((-15*Pi*\[Gamma]*(3 + 88*\[Gamma]^2 - 81*\[Gamma]^4 + 
             14*\[Gamma]^6)*m[1]^3*m[2]^2)/(8*mB^4*(-1 + \[Gamma]^2)^(3/2)) + 
          (15*Pi*\[Gamma]*(3 + 88*\[Gamma]^2 - 81*\[Gamma]^4 + 14*\[Gamma]^6)*
            m[1]^2*m[2]^3)/(8*mB^4*(-1 + \[Gamma]^2)^(3/2)))*contribution["rad2"] + 
        basisFunction[9]*((3*Pi*(139 + 844*\[Gamma]^2 + 450*\[Gamma]^4 - 
             660*\[Gamma]^6 + 315*\[Gamma]^8)*m[1]^3*m[2]^2)/
           (32*mB^4*Sqrt[-1 + \[Gamma]^2]) - 
          (3*Pi*(139 + 844*\[Gamma]^2 + 450*\[Gamma]^4 - 660*\[Gamma]^6 + 
             315*\[Gamma]^8)*m[1]^2*m[2]^3)/(32*mB^4*Sqrt[-1 + \[Gamma]^2]))*
         contribution["rad2"] + basisFunction[8]*
         ((3*Pi*(395 - 608*\[Gamma] + 2764*\[Gamma]^2 - 480*\[Gamma]^3 + 
             450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*m[1]^3*m[2]^2)/
           (64*mB^4*Sqrt[-1 + \[Gamma]^2]) - 
          (3*Pi*(395 - 608*\[Gamma] + 2764*\[Gamma]^2 - 480*\[Gamma]^3 + 
             450*\[Gamma]^4 - 660*\[Gamma]^6 + 315*\[Gamma]^8)*m[1]^2*m[2]^3)/
           (64*mB^4*Sqrt[-1 + \[Gamma]^2]))*contribution["rad2"] + 
        basisFunction[6]*((Pi*\[Gamma]*(1447 - 12629*\[Gamma]^2 + 
             3870*\[Gamma]^4 - 6594*\[Gamma]^6 + 3555*\[Gamma]^8 - 
             945*\[Gamma]^10)*m[1]^3*m[2]^2)/(16*mB^4*(-1 + \[Gamma]^2)^
             (5/2)) + (Pi*\[Gamma]*(-1447 + 12629*\[Gamma]^2 - 
             3870*\[Gamma]^4 + 6594*\[Gamma]^6 - 3555*\[Gamma]^8 + 
             945*\[Gamma]^10)*m[1]^2*m[2]^3)/(16*mB^4*(-1 + \[Gamma]^2)^
             (5/2)))*contribution["rad2"] + basisFunction[2]*
         ((-1/16*(Pi*\[Gamma]*(33 - 178*\[Gamma]^2 + 389*\[Gamma]^4 - 
                400*\[Gamma]^6 + 140*\[Gamma]^8)*m[1]^3*m[2]^2)/
              (mB^4*(-1 + \[Gamma])^2*(1 + \[Gamma])^3) + 
            (Pi*\[Gamma]*(33 - 178*\[Gamma]^2 + 389*\[Gamma]^4 - 400*
                \[Gamma]^6 + 140*\[Gamma]^8)*m[1]^2*m[2]^3)/
             (16*mB^4*(-1 + \[Gamma])^2*(1 + \[Gamma])^3))*contribution["rad1"] + 
          ((Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(477 - 5139*\[Gamma] + 13398*
                \[Gamma]^2 - 7182*\[Gamma]^3 - 9711*\[Gamma]^4 + 7105*
                \[Gamma]^5 + 1968*\[Gamma]^6 + 188*\[Gamma]^7 - 1060*
                \[Gamma]^8 - 140*\[Gamma]^9)*m[1]^3*m[2]^2)/
             (16*mB^4*(-1 + \[Gamma])^3*(1 + \[Gamma])^4) + 
            (Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-477 + 5139*\[Gamma] - 13398*
                \[Gamma]^2 + 7182*\[Gamma]^3 + 9711*\[Gamma]^4 - 7105*
                \[Gamma]^5 - 1968*\[Gamma]^6 - 188*\[Gamma]^7 + 1060*
                \[Gamma]^8 + 140*\[Gamma]^9)*m[1]^2*m[2]^3)/
             (16*mB^4*(-1 + \[Gamma])^3*(1 + \[Gamma])^4))*contribution["rad2"]) + 
        basisFunction[3]*((-1/8*(Pi*(5 - 76*\[Gamma] + 140*\[Gamma]^2 + 
                92*\[Gamma]^3 - 335*\[Gamma]^4 + 120*\[Gamma]^5 + 
                70*\[Gamma]^6)*m[1]^3*m[2]^2)/(mB^4*(-1 + \[Gamma])*
               (1 + \[Gamma])^2) + (Pi*(5 - 76*\[Gamma] + 140*\[Gamma]^2 + 92*
                \[Gamma]^3 - 335*\[Gamma]^4 + 120*\[Gamma]^5 + 70*\[Gamma]^6)*
              m[1]^2*m[2]^3)/(8*mB^4*(-1 + \[Gamma])*(1 + \[Gamma])^2))*
           contribution["rad1"] + ((Pi*(-1444 - 2845*\[Gamma] + 15092*\[Gamma]^2 + 
               20791*\[Gamma]^3 + 7052*\[Gamma]^4 - 7962*\[Gamma]^5 + 6972*
                \[Gamma]^6 + 16022*\[Gamma]^7 - 280*\[Gamma]^8 - 10665*
                \[Gamma]^9 + 2835*\[Gamma]^11)*m[1]^3*m[2]^2)/
             (32*mB^4*(-1 + \[Gamma]^2)^(5/2)) - 
            (Pi*(-1444 - 2845*\[Gamma] + 15092*\[Gamma]^2 + 20791*
                \[Gamma]^3 + 7052*\[Gamma]^4 - 7962*\[Gamma]^5 + 6972*
                \[Gamma]^6 + 16022*\[Gamma]^7 - 280*\[Gamma]^8 - 10665*
                \[Gamma]^9 + 2835*\[Gamma]^11)*m[1]^2*m[2]^3)/
             (32*mB^4*(-1 + \[Gamma]^2)^(5/2)))*contribution["rad2"]) + 
        basisFunction[1]*(((Pi*(-1151 + 3336*\[Gamma] - 846*\[Gamma]^2 - 5760*
                \[Gamma]^3 + 5957*\[Gamma]^4 - 1272*\[Gamma]^5 + 468*
                \[Gamma]^6 - 1104*\[Gamma]^7 + 420*\[Gamma]^8)*m[1]^3*m[2]^2)/
             (48*mB^4*(-1 + \[Gamma])^2*(1 + \[Gamma])^3) + 
            (Pi*(1151 - 3336*\[Gamma] + 846*\[Gamma]^2 + 5760*\[Gamma]^3 - 
               5957*\[Gamma]^4 + 1272*\[Gamma]^5 - 468*\[Gamma]^6 + 1104*
                \[Gamma]^7 - 420*\[Gamma]^8)*m[1]^2*m[2]^3)/
             (48*mB^4*(-1 + \[Gamma])^2*(1 + \[Gamma])^3))*contribution["rad1"] + 
          ((Pi*(210 + 210*\[Gamma] - 1065*\[Gamma]^2 - 1065*\[Gamma]^3 + 4285*
                \[Gamma]^4 + 4285*\[Gamma]^5 - 15477*\[Gamma]^6 - 15477*
                \[Gamma]^7 + 50137*\[Gamma]^8 + 84977*\[Gamma]^9 - 429779*
                \[Gamma]^10 + 566017*\[Gamma]^11 - 196973*\[Gamma]^12 - 
               308481*\[Gamma]^13 + 425825*\[Gamma]^14 - 144943*\[Gamma]^15 - 
               138495*\[Gamma]^16 + 138105*\[Gamma]^17 + 65760*\[Gamma]^18 - 
               101700*\[Gamma]^19 - 11340*\[Gamma]^20 + 22680*\[Gamma]^21)*
              m[1]^3*m[2]^2)/(768*mB^4*(-1 + \[Gamma])^2*\[Gamma]^9*
              (1 + \[Gamma])^3*Sqrt[-1 + \[Gamma]^2]) - 
            (Pi*(210 + 210*\[Gamma] - 1065*\[Gamma]^2 - 1065*\[Gamma]^3 + 
               4285*\[Gamma]^4 + 4285*\[Gamma]^5 - 15477*\[Gamma]^6 - 15477*
                \[Gamma]^7 + 50137*\[Gamma]^8 + 84977*\[Gamma]^9 - 429779*
                \[Gamma]^10 + 566017*\[Gamma]^11 - 196973*\[Gamma]^12 - 
               308481*\[Gamma]^13 + 425825*\[Gamma]^14 - 144943*\[Gamma]^15 - 
               138495*\[Gamma]^16 + 138105*\[Gamma]^17 + 65760*\[Gamma]^18 - 
               101700*\[Gamma]^19 - 11340*\[Gamma]^20 + 22680*\[Gamma]^21)*
              m[1]^2*m[2]^3)/(768*mB^4*(-1 + \[Gamma])^2*\[Gamma]^9*
              (1 + \[Gamma])^3*Sqrt[-1 + \[Gamma]^2]))*contribution["rad2"])) + 
      bHat*(basisFunction[4]*((11025*Pi*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*
            (1 + 3*\[Gamma]^2)*c["B", 1])/(256*mB^8*(-1 + \[Gamma]^2)^
             (3/2)) + (1575*Pi*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*
            (9 - 14*\[Gamma]^2 + 21*\[Gamma]^4)*c["E", 1])/
           (256*mB^8*(-1 + \[Gamma]^2)^(5/2)))*m[1]^3*m[2]^2*contribution["rad2"] + 
        basisFunction[8]*((11025*Pi*(-1 + \[Gamma])*(1 + \[Gamma])*
            Sqrt[-1 + \[Gamma]^2]*(1 + 3*\[Gamma]^2)*c["B", 1])/(16*mB^8) + 
          (1575*Pi*Sqrt[-1 + \[Gamma]^2]*(9 - 14*\[Gamma]^2 + 21*\[Gamma]^4)*
            c["E", 1])/(16*mB^8))*m[1]^3*m[2]^2*contribution["rad2"] + 
        basisFunction[7]*((11025*Pi*Sqrt[-1 + \[Gamma]^2]*
            (-1 - 2*\[Gamma]^2 + 3*\[Gamma]^4)*c["B", 1])/(16*mB^8) + 
          (1575*Pi*Sqrt[-1 + \[Gamma]^2]*(9 - 14*\[Gamma]^2 + 21*\[Gamma]^4)*
            c["E", 1])/(16*mB^8))*m[1]^3*m[2]^2*contribution["rad2"] + 
        basisFunction[9]*((11025*Pi*Sqrt[-1 + \[Gamma]^2]*
            (-1 - 2*\[Gamma]^2 + 3*\[Gamma]^4)*c["B", 1])/(16*mB^8) + 
          (1575*Pi*Sqrt[-1 + \[Gamma]^2]*(9 - 14*\[Gamma]^2 + 21*\[Gamma]^4)*
            c["E", 1])/(16*mB^8))*m[1]^3*m[2]^2*contribution["rad2"] + 
        basisFunction[5]*((11025*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*
            (-3 - 7*\[Gamma]^2 + 6*\[Gamma]^4)*c["B", 1])/(32*mB^8) + 
          (1575*Pi*\[Gamma]*(-27 + 60*\[Gamma]^2 - 91*\[Gamma]^4 + 
             42*\[Gamma]^6)*c["E", 1])/(32*mB^8*Sqrt[-1 + \[Gamma]^2]))*
         m[1]^3*m[2]^2*contribution["rad2"] + basisFunction[6]*
         (((-105*Pi*\[Gamma]*(-102775 - 1329304*\[Gamma]^2 - 2588399*
                \[Gamma]^4 - 866200*\[Gamma]^6 + 3563*\[Gamma]^8 - 1680*
                \[Gamma]^10 + 315*\[Gamma]^12)*c["B", 1])/
             (8*mB^8*(-1 + \[Gamma]^2)^(9/2)) - (15*Pi*\[Gamma]*
              (-723649 - 9353592*\[Gamma]^2 - 18106585*\[Gamma]^4 - 6070680*
                \[Gamma]^6 + 26621*\[Gamma]^8 - 11760*\[Gamma]^10 + 2205*
                \[Gamma]^12)*c["E", 1])/(8*mB^8*(-1 + \[Gamma]^2)^(9/2)))*
           m[1]^3*m[2]^2 + ((45*Pi*\[Gamma]*(-121951 - 3836100*\[Gamma]^2 - 
               10136430*\[Gamma]^4 - 4462092*\[Gamma]^6 - 180495*\[Gamma]^8 - 
               2040*\[Gamma]^10 + 420*\[Gamma]^12)*c["B", 1])/
             (32*mB^8*(-1 + \[Gamma]^2)^(9/2)) + 
            (45*Pi*\[Gamma]*(-126767 - 3861668*\[Gamma]^2 - 10139262*
                \[Gamma]^4 - 4462860*\[Gamma]^6 - 180303*\[Gamma]^8 - 2040*
                \[Gamma]^10 + 420*\[Gamma]^12)*c["E", 1])/
             (32*mB^8*(-1 + \[Gamma]^2)^(9/2)))*m[1]^2*m[2]^3)*
         contribution["rad2"] + basisFunction[3]*
         ((((1575*Pi*\[Gamma]*(-1 - \[Gamma]^2 + 6*\[Gamma]^4)*c["B", 1])/(32*
                mB^8) + (225*Pi*\[Gamma]*(-9 + 32*\[Gamma]^2 - 
                 49*\[Gamma]^4 + 42*\[Gamma]^6)*c["E", 1])/(32*mB^8*
                (-1 + \[Gamma]^2)))*m[1]^3*m[2]^2 + 
            ((1575*Pi*(-1 - \[Gamma]^2 + 6*\[Gamma]^4)*c["B", 1])/(32*mB^8) + 
              (225*Pi*(-9 + 32*\[Gamma]^2 - 49*\[Gamma]^4 + 42*\[Gamma]^6)*
                c["E", 1])/(32*mB^8*(-1 + \[Gamma]^2)))*m[1]^2*m[2]^3)*
           contribution["rad1"] + (((105*Pi*Sqrt[-1 + \[Gamma]^2]*(-74045 - 
                 451975*\[Gamma] - 911750*\[Gamma]^2 - 815482*\[Gamma]^3 - 
                 225280*\[Gamma]^4 + 25448*\[Gamma]^5 + 10470*\[Gamma]^6 + 
                 5530*\[Gamma]^7 - 7075*\[Gamma]^8 + 1919*\[Gamma]^9)*
                c["B", 1])/(64*mB^8*(-1 + \[Gamma])^5) + 
              (15*Pi*Sqrt[-1 + \[Gamma]^2]*(-262206 - 1845772*\[Gamma] - 
                 4819081*\[Gamma]^2 - 6014588*\[Gamma]^3 - 3623668*
                  \[Gamma]^4 - 722044*\[Gamma]^5 + 124966*\[Gamma]^6 + 
                 58940*\[Gamma]^7 - 630*\[Gamma]^8 - 22456*\[Gamma]^9 + 
                 7819*\[Gamma]^10)*c["E", 1])/(32*mB^8*(-1 + \[Gamma])^5*
                (1 + \[Gamma])))*m[1]^3*m[2]^2 + 
            ((45*Pi*(-1304 + 66203*\[Gamma] + 274644*\[Gamma]^2 + 
                 427124*\[Gamma]^3 + 312708*\[Gamma]^4 + 91444*\[Gamma]^5 + 
                 260*\[Gamma]^6 + 320*\[Gamma]^7 - 308*\[Gamma]^8 + 
                 77*\[Gamma]^9)*c["B", 1])/(16*mB^8*(-1 + \[Gamma])^4*
                Sqrt[-1 + \[Gamma]^2]) + (45*Pi*(-1232 + 68455*\[Gamma] + 
                 274132*\[Gamma]^2 + 427612*\[Gamma]^3 + 312476*\[Gamma]^4 + 
                 91488*\[Gamma]^5 + 260*\[Gamma]^6 + 320*\[Gamma]^7 - 
                 308*\[Gamma]^8 + 77*\[Gamma]^9)*c["E", 1])/(16*mB^8*
                (-1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*m[1]^2*m[2]^3)*
           contribution["rad2"]) + basisFunction[2]*
         ((((1575*Pi*\[Gamma]^2*(3 + \[Gamma]^2 - 20*\[Gamma]^4 + 
                 12*\[Gamma]^6)*c["B", 1])/(128*mB^8*(-1 + \[Gamma]^2)) + 
              (225*Pi*\[Gamma]^2*(27 - 114*\[Gamma]^2 + 211*\[Gamma]^4 - 
                 224*\[Gamma]^6 + 84*\[Gamma]^8)*c["E", 1])/(128*mB^8*
                (-1 + \[Gamma]^2)^2))*m[1]^3*m[2]^2 + 
            ((1575*Pi*\[Gamma]*(3 + \[Gamma]^2 - 20*\[Gamma]^4 + 
                 12*\[Gamma]^6)*c["B", 1])/(128*mB^8*(-1 + \[Gamma]^2)) + 
              (225*Pi*\[Gamma]*(27 - 114*\[Gamma]^2 + 211*\[Gamma]^4 - 
                 224*\[Gamma]^6 + 84*\[Gamma]^8)*c["E", 1])/(128*mB^8*
                (-1 + \[Gamma]^2)^2))*m[1]^2*m[2]^3)*contribution["rad1"] + 
          (((105*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-222135 + 1355925*
                  \[Gamma] - 2587160*\[Gamma]^2 + 1542496*\[Gamma]^3 + 
                 1147660*\[Gamma]^4 - 1707308*\[Gamma]^5 + 481970*
                  \[Gamma]^6 + 34306*\[Gamma]^7 - 42165*\[Gamma]^8 + 
                 5303*\[Gamma]^9 + 14150*\[Gamma]^10 + 3838*\[Gamma]^11)*
                c["B", 1])/(256*mB^8*(-1 + \[Gamma])*(1 + \[Gamma])^6) + 
              (15*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(786618 - 5537316*
                  \[Gamma] + 13932831*\[Gamma]^2 - 14352220*\[Gamma]^3 + 
                 1232842*\[Gamma]^4 + 9863044*\[Gamma]^5 - 7622234*
                  \[Gamma]^6 + 1620908*\[Gamma]^7 + 251822*\[Gamma]^8 - 
                 185248*\[Gamma]^9 - 24717*\[Gamma]^10 + 44912*\[Gamma]^11 + 
                 15638*\[Gamma]^12)*c["E", 1])/(128*mB^8*(-1 + \[Gamma])^2*
                (1 + \[Gamma])^6))*m[1]^3*m[2]^2 + 
            ((45*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-120048 + 606849*
                  \[Gamma] - 820202*\[Gamma]^2 + 76613*\[Gamma]^3 + 
                 551160*\[Gamma]^4 - 350267*\[Gamma]^5 + 21702*\[Gamma]^6 + 
                 17827*\[Gamma]^7 + 7308*\[Gamma]^8 + 1218*\[Gamma]^9)*
                c["B", 1])/(64*mB^8*(1 + \[Gamma])^6) + (45*Pi*\[Gamma]*
                Sqrt[-1 + \[Gamma]^2]*(121632 - 735441*\[Gamma] + 
                 1418699*\[Gamma]^2 - 894863*\[Gamma]^3 - 470499*\[Gamma]^4 + 
                 903923*\[Gamma]^5 - 371425*\[Gamma]^6 + 3875*\[Gamma]^7 + 
                 10519*\[Gamma]^8 + 6090*\[Gamma]^9 + 1218*\[Gamma]^10)*
                c["E", 1])/(64*mB^8*(-1 + \[Gamma])*(1 + \[Gamma])^6))*m[1]^2*
             m[2]^3)*contribution["rad2"]) + basisFunction[1]*
         ((((15*Pi*(-191808 + 777619*\[Gamma] - 814140*\[Gamma]^2 - 
                 732088*\[Gamma]^3 + 2232540*\[Gamma]^4 - 1682808*
                  \[Gamma]^5 + 332564*\[Gamma]^6 + 73386*\[Gamma]^7 - 
                 16956*\[Gamma]^8 - 2299*\[Gamma]^9 + 7432*\[Gamma]^10 + 
                 3118*\[Gamma]^11)*c["B", 1])/(256*mB^8*(-1 + \[Gamma])*
                (1 + \[Gamma])^5) + (15*Pi*(97632 - 486630*\[Gamma] + 
                 793202*\[Gamma]^2 - 34303*\[Gamma]^3 - 1482653*\[Gamma]^4 + 
                 1950691*\[Gamma]^5 - 1011487*\[Gamma]^6 + 131365*
                  \[Gamma]^7 + 47943*\[Gamma]^8 - 5785*\[Gamma]^9 - 
                 4855*\[Gamma]^10 + 1590*\[Gamma]^11 + 1370*\[Gamma]^12)*
                c["E", 1])/(128*mB^8*(-1 + \[Gamma])^2*(1 + \[Gamma])^5))*
             m[1]^3*m[2]^2 + ((15*Pi*(180775 - 727020*\[Gamma] + 
                 778736*\[Gamma]^2 + 636204*\[Gamma]^3 - 2029152*\[Gamma]^4 + 
                 1639652*\[Gamma]^5 - 509430*\[Gamma]^6 - 16716*\[Gamma]^7 + 
                 10361*\[Gamma]^8 + 17512*\[Gamma]^9 + 5638*\[Gamma]^10)*
                c["B", 1])/(256*mB^8*(-1 + \[Gamma])*(1 + \[Gamma])^5) - 
              (15*Pi*(92160 - 457988*\[Gamma] + 745207*\[Gamma]^2 - 
                 61675*\[Gamma]^3 - 1320583*\[Gamma]^4 + 1830979*\[Gamma]^5 - 
                 1084117*\[Gamma]^6 + 248697*\[Gamma]^7 + 19051*\[Gamma]^8 + 
                 1213*\[Gamma]^9 - 10158*\[Gamma]^10 - 2882*\[Gamma]^11 + 
                 1512*\[Gamma]^12 + 504*\[Gamma]^13)*c["E", 1])/(128*mB^8*
                (-1 + \[Gamma])^2*(1 + \[Gamma])^5))*m[1]^2*m[2]^3)*
           contribution["rad1"] + (((Pi*Sqrt[-1 + \[Gamma]^2]*(-415800 - 
                 1247400*\[Gamma] + 2192400*\[Gamma]^2 + 9903600*\[Gamma]^3 - 
                 2683800*\[Gamma]^4 - 35569800*\[Gamma]^5 - 9148720*
                  \[Gamma]^6 + 76579440*\[Gamma]^7 + 43108504*\[Gamma]^8 - 
                 109561528*\[Gamma]^9 - 88085520*\[Gamma]^10 + 107536528*
                  \[Gamma]^11 + 118345016*\[Gamma]^12 - 180596159*
                  \[Gamma]^13 + 1316712035*\[Gamma]^14 - 1008828010*
                  \[Gamma]^15 + 5985125946*\[Gamma]^16 + 3586456109*
                  \[Gamma]^17 + 2043924103*\[Gamma]^18 + 4552459116*
                  \[Gamma]^19 - 189973244*\[Gamma]^20 + 187531803*
                  \[Gamma]^21 + 11972585*\[Gamma]^22 - 4183778*\[Gamma]^23 + 
                 860082*\[Gamma]^24 - 294321*\[Gamma]^25 - 266387*
                  \[Gamma]^26)*c["B", 1])/(512*mB^8*(-1 + \[Gamma])^3*
                \[Gamma]^13*(1 + \[Gamma])^6) + (Pi*Sqrt[-1 + \[Gamma]^2]*
                (945945 + 2837835*\[Gamma] - 4833675*\[Gamma]^2 - 
                 22068585*\[Gamma]^3 + 6850935*\[Gamma]^4 + 81924885*
                  \[Gamma]^5 + 14323309*\[Gamma]^6 - 195953793*\[Gamma]^7 - 
                 87444847*\[Gamma]^8 + 339850147*\[Gamma]^9 + 221107783*
                  \[Gamma]^10 - 443671939*\[Gamma]^11 - 374919035*
                  \[Gamma]^12 + 427366495*\[Gamma]^13 + 477556103*
                  \[Gamma]^14 - 1093608321*\[Gamma]^15 + 7315951664*
                  \[Gamma]^16 - 8342264086*\[Gamma]^17 + 27758590100*
                  \[Gamma]^18 + 15064125710*\[Gamma]^19 + 3761777386*
                  \[Gamma]^20 + 22074772104*\[Gamma]^21 - 2207726408*
                  \[Gamma]^22 + 889875582*\[Gamma]^23 + 94761226*\[Gamma]^
                   24 - 23717972*\[Gamma]^25 - 178812*\[Gamma]^26 - 
                 18462*\[Gamma]^27 - 326474*\[Gamma]^28)*c["E", 1])/(2048*
                mB^8*(-1 + \[Gamma])^3*\[Gamma]^15*(1 + \[Gamma])^6))*m[1]^3*
             m[2]^2 + ((3*Pi*(525525 + 1576575*\[Gamma] - 1973895*
                  \[Gamma]^2 - 10125885*\[Gamma]^3 + 521640*\[Gamma]^4 + 
                 29968680*\[Gamma]^5 + 11609080*\[Gamma]^6 - 54557160*
                  \[Gamma]^7 - 36684384*\[Gamma]^8 + 65227408*\[Gamma]^9 + 
                 62650068*\[Gamma]^10 - 44416404*\[Gamma]^11 - 63690668*
                  \[Gamma]^12 + 4827276*\[Gamma]^13 + 41319108*\[Gamma]^14 + 
                 442390268*\[Gamma]^15 - 4107327639*\[Gamma]^16 + 
                 8980455947*\[Gamma]^17 - 20951995035*\[Gamma]^18 - 
                 1773792905*\[Gamma]^19 - 2777025108*\[Gamma]^20 - 
                 17915757564*\[Gamma]^21 + 4329697452*\[Gamma]^22 - 
                 2258857052*\[Gamma]^23 + 27195514*\[Gamma]^24 + 
                 12534062*\[Gamma]^25 + 5420262*\[Gamma]^26 + 2003874*
                  \[Gamma]^27)*c["B", 1])/(8192*mB^8*(-1 + \[Gamma])^2*
                \[Gamma]^15*(1 + \[Gamma])^5*Sqrt[-1 + \[Gamma]^2]) - 
              (3*Pi*(-525525 - 1576575*\[Gamma] + 1973895*\[Gamma]^2 + 
                 10125885*\[Gamma]^3 - 672840*\[Gamma]^4 - 30422280*
                  \[Gamma]^5 - 11339160*\[Gamma]^6 + 56576520*\[Gamma]^7 + 
                 37427664*\[Gamma]^8 - 68785728*\[Gamma]^9 - 65584100*
                  \[Gamma]^10 + 47032548*\[Gamma]^11 + 67385500*\[Gamma]^12 - 
                 4525244*\[Gamma]^13 - 42608980*\[Gamma]^14 - 448818476*
                  \[Gamma]^15 + 4148122407*\[Gamma]^16 - 8984000091*
                  \[Gamma]^17 + 20947350571*\[Gamma]^18 + 1811253945*
                  \[Gamma]^19 + 2784604356*\[Gamma]^20 + 17911710796*
                  \[Gamma]^21 - 4336027324*\[Gamma]^22 + 2260264876*
                  \[Gamma]^23 - 23699770*\[Gamma]^24 - 13200238*\[Gamma]^25 - 
                 7319334*\[Gamma]^26 - 2206818*\[Gamma]^27 + 483840*
                  \[Gamma]^28 + 161280*\[Gamma]^29)*c["E", 1])/(8192*mB^8*
                (-1 + \[Gamma])^2*\[Gamma]^15*(1 + \[Gamma])^5*
                Sqrt[-1 + \[Gamma]^2]))*m[1]^2*m[2]^3)*contribution["rad2"])) + 
      bHat*(basisFunction[4]*((-11025*Pi*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*
            (1 + 3*\[Gamma]^2)*c["B", 2])/(256*mB^8*(-1 + \[Gamma]^2)^
             (3/2)) - (1575*Pi*\[Gamma]^2*(3 - 2*\[Gamma]^2)^2*
            (9 - 14*\[Gamma]^2 + 21*\[Gamma]^4)*c["E", 2])/
           (256*mB^8*(-1 + \[Gamma]^2)^(5/2)))*m[1]^2*m[2]^3*contribution["rad2"] + 
        basisFunction[8]*((-11025*Pi*(-1 + \[Gamma])*(1 + \[Gamma])*
            Sqrt[-1 + \[Gamma]^2]*(1 + 3*\[Gamma]^2)*c["B", 2])/(16*mB^8) - 
          (1575*Pi*Sqrt[-1 + \[Gamma]^2]*(9 - 14*\[Gamma]^2 + 21*\[Gamma]^4)*
            c["E", 2])/(16*mB^8))*m[1]^2*m[2]^3*contribution["rad2"] + 
        basisFunction[7]*((-11025*Pi*Sqrt[-1 + \[Gamma]^2]*
            (-1 - 2*\[Gamma]^2 + 3*\[Gamma]^4)*c["B", 2])/(16*mB^8) - 
          (1575*Pi*Sqrt[-1 + \[Gamma]^2]*(9 - 14*\[Gamma]^2 + 21*\[Gamma]^4)*
            c["E", 2])/(16*mB^8))*m[1]^2*m[2]^3*contribution["rad2"] + 
        basisFunction[9]*((-11025*Pi*Sqrt[-1 + \[Gamma]^2]*
            (-1 - 2*\[Gamma]^2 + 3*\[Gamma]^4)*c["B", 2])/(16*mB^8) - 
          (1575*Pi*Sqrt[-1 + \[Gamma]^2]*(9 - 14*\[Gamma]^2 + 21*\[Gamma]^4)*
            c["E", 2])/(16*mB^8))*m[1]^2*m[2]^3*contribution["rad2"] + 
        basisFunction[5]*((-11025*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*
            (-3 - 7*\[Gamma]^2 + 6*\[Gamma]^4)*c["B", 2])/(32*mB^8) - 
          (1575*Pi*\[Gamma]*(-27 + 60*\[Gamma]^2 - 91*\[Gamma]^4 + 
             42*\[Gamma]^6)*c["E", 2])/(32*mB^8*Sqrt[-1 + \[Gamma]^2]))*
         m[1]^2*m[2]^3*contribution["rad2"] + basisFunction[6]*
         (((-45*Pi*\[Gamma]*(-121951 - 3836100*\[Gamma]^2 - 10136430*
                \[Gamma]^4 - 4462092*\[Gamma]^6 - 180495*\[Gamma]^8 - 2040*
                \[Gamma]^10 + 420*\[Gamma]^12)*c["B", 2])/
             (32*mB^8*(-1 + \[Gamma]^2)^(9/2)) - 
            (45*Pi*\[Gamma]*(-126767 - 3861668*\[Gamma]^2 - 10139262*
                \[Gamma]^4 - 4462860*\[Gamma]^6 - 180303*\[Gamma]^8 - 2040*
                \[Gamma]^10 + 420*\[Gamma]^12)*c["E", 2])/
             (32*mB^8*(-1 + \[Gamma]^2)^(9/2)))*m[1]^3*m[2]^2 + 
          ((105*Pi*\[Gamma]*(-102775 - 1329304*\[Gamma]^2 - 2588399*
                \[Gamma]^4 - 866200*\[Gamma]^6 + 3563*\[Gamma]^8 - 1680*
                \[Gamma]^10 + 315*\[Gamma]^12)*c["B", 2])/
             (8*mB^8*(-1 + \[Gamma]^2)^(9/2)) + (15*Pi*\[Gamma]*
              (-723649 - 9353592*\[Gamma]^2 - 18106585*\[Gamma]^4 - 6070680*
                \[Gamma]^6 + 26621*\[Gamma]^8 - 11760*\[Gamma]^10 + 2205*
                \[Gamma]^12)*c["E", 2])/(8*mB^8*(-1 + \[Gamma]^2)^(9/2)))*
           m[1]^2*m[2]^3)*contribution["rad2"] + basisFunction[3]*
         ((((-1575*Pi*(-1 - \[Gamma]^2 + 6*\[Gamma]^4)*c["B", 2])/(32*mB^8) - 
              (225*Pi*(-9 + 32*\[Gamma]^2 - 49*\[Gamma]^4 + 42*\[Gamma]^6)*
                c["E", 2])/(32*mB^8*(-1 + \[Gamma]^2)))*m[1]^3*m[2]^2 + 
            ((-1575*Pi*\[Gamma]*(-1 - \[Gamma]^2 + 6*\[Gamma]^4)*c["B", 2])/(
                32*mB^8) - (225*Pi*\[Gamma]*(-9 + 32*\[Gamma]^2 - 
                 49*\[Gamma]^4 + 42*\[Gamma]^6)*c["E", 2])/(32*mB^8*
                (-1 + \[Gamma]^2)))*m[1]^2*m[2]^3)*contribution["rad1"] + 
          (((-45*Pi*(-1304 + 66203*\[Gamma] + 274644*\[Gamma]^2 + 
                 427124*\[Gamma]^3 + 312708*\[Gamma]^4 + 91444*\[Gamma]^5 + 
                 260*\[Gamma]^6 + 320*\[Gamma]^7 - 308*\[Gamma]^8 + 
                 77*\[Gamma]^9)*c["B", 2])/(16*mB^8*(-1 + \[Gamma])^4*
                Sqrt[-1 + \[Gamma]^2]) - (45*Pi*(-1232 + 68455*\[Gamma] + 
                 274132*\[Gamma]^2 + 427612*\[Gamma]^3 + 312476*\[Gamma]^4 + 
                 91488*\[Gamma]^5 + 260*\[Gamma]^6 + 320*\[Gamma]^7 - 
                 308*\[Gamma]^8 + 77*\[Gamma]^9)*c["E", 2])/(16*mB^8*
                (-1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*m[1]^3*m[2]^2 + 
            ((-105*Pi*Sqrt[-1 + \[Gamma]^2]*(-74045 - 451975*\[Gamma] - 
                 911750*\[Gamma]^2 - 815482*\[Gamma]^3 - 225280*\[Gamma]^4 + 
                 25448*\[Gamma]^5 + 10470*\[Gamma]^6 + 5530*\[Gamma]^7 - 
                 7075*\[Gamma]^8 + 1919*\[Gamma]^9)*c["B", 2])/(64*mB^8*
                (-1 + \[Gamma])^5) - (15*Pi*Sqrt[-1 + \[Gamma]^2]*
                (-262206 - 1845772*\[Gamma] - 4819081*\[Gamma]^2 - 
                 6014588*\[Gamma]^3 - 3623668*\[Gamma]^4 - 722044*
                  \[Gamma]^5 + 124966*\[Gamma]^6 + 58940*\[Gamma]^7 - 
                 630*\[Gamma]^8 - 22456*\[Gamma]^9 + 7819*\[Gamma]^10)*
                c["E", 2])/(32*mB^8*(-1 + \[Gamma])^5*(1 + \[Gamma])))*m[1]^2*
             m[2]^3)*contribution["rad2"]) + basisFunction[2]*
         ((((-1575*Pi*\[Gamma]*(3 + \[Gamma]^2 - 20*\[Gamma]^4 + 
                 12*\[Gamma]^6)*c["B", 2])/(128*mB^8*(-1 + \[Gamma]^2)) - 
              (225*Pi*\[Gamma]*(27 - 114*\[Gamma]^2 + 211*\[Gamma]^4 - 
                 224*\[Gamma]^6 + 84*\[Gamma]^8)*c["E", 2])/(128*mB^8*
                (-1 + \[Gamma]^2)^2))*m[1]^3*m[2]^2 + 
            ((-1575*Pi*\[Gamma]^2*(3 + \[Gamma]^2 - 20*\[Gamma]^4 + 
                 12*\[Gamma]^6)*c["B", 2])/(128*mB^8*(-1 + \[Gamma]^2)) - 
              (225*Pi*\[Gamma]^2*(27 - 114*\[Gamma]^2 + 211*\[Gamma]^4 - 
                 224*\[Gamma]^6 + 84*\[Gamma]^8)*c["E", 2])/(128*mB^8*
                (-1 + \[Gamma]^2)^2))*m[1]^2*m[2]^3)*contribution["rad1"] + 
          (((-45*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-120048 + 606849*
                  \[Gamma] - 820202*\[Gamma]^2 + 76613*\[Gamma]^3 + 
                 551160*\[Gamma]^4 - 350267*\[Gamma]^5 + 21702*\[Gamma]^6 + 
                 17827*\[Gamma]^7 + 7308*\[Gamma]^8 + 1218*\[Gamma]^9)*
                c["B", 2])/(64*mB^8*(1 + \[Gamma])^6) - (45*Pi*\[Gamma]*
                Sqrt[-1 + \[Gamma]^2]*(121632 - 735441*\[Gamma] + 
                 1418699*\[Gamma]^2 - 894863*\[Gamma]^3 - 470499*\[Gamma]^4 + 
                 903923*\[Gamma]^5 - 371425*\[Gamma]^6 + 3875*\[Gamma]^7 + 
                 10519*\[Gamma]^8 + 6090*\[Gamma]^9 + 1218*\[Gamma]^10)*
                c["E", 2])/(64*mB^8*(-1 + \[Gamma])*(1 + \[Gamma])^6))*m[1]^3*
             m[2]^2 + ((-105*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(-222135 + 
                 1355925*\[Gamma] - 2587160*\[Gamma]^2 + 1542496*\[Gamma]^3 + 
                 1147660*\[Gamma]^4 - 1707308*\[Gamma]^5 + 481970*
                  \[Gamma]^6 + 34306*\[Gamma]^7 - 42165*\[Gamma]^8 + 
                 5303*\[Gamma]^9 + 14150*\[Gamma]^10 + 3838*\[Gamma]^11)*
                c["B", 2])/(256*mB^8*(-1 + \[Gamma])*(1 + \[Gamma])^6) - 
              (15*Pi*\[Gamma]*Sqrt[-1 + \[Gamma]^2]*(786618 - 5537316*
                  \[Gamma] + 13932831*\[Gamma]^2 - 14352220*\[Gamma]^3 + 
                 1232842*\[Gamma]^4 + 9863044*\[Gamma]^5 - 7622234*
                  \[Gamma]^6 + 1620908*\[Gamma]^7 + 251822*\[Gamma]^8 - 
                 185248*\[Gamma]^9 - 24717*\[Gamma]^10 + 44912*\[Gamma]^11 + 
                 15638*\[Gamma]^12)*c["E", 2])/(128*mB^8*(-1 + \[Gamma])^2*
                (1 + \[Gamma])^6))*m[1]^2*m[2]^3)*contribution["rad2"]) + 
        basisFunction[1]*((((-15*Pi*(180775 - 727020*\[Gamma] + 
                 778736*\[Gamma]^2 + 636204*\[Gamma]^3 - 2029152*\[Gamma]^4 + 
                 1639652*\[Gamma]^5 - 509430*\[Gamma]^6 - 16716*\[Gamma]^7 + 
                 10361*\[Gamma]^8 + 17512*\[Gamma]^9 + 5638*\[Gamma]^10)*
                c["B", 2])/(256*mB^8*(-1 + \[Gamma])*(1 + \[Gamma])^5) + 
              (15*Pi*(92160 - 457988*\[Gamma] + 745207*\[Gamma]^2 - 
                 61675*\[Gamma]^3 - 1320583*\[Gamma]^4 + 1830979*\[Gamma]^5 - 
                 1084117*\[Gamma]^6 + 248697*\[Gamma]^7 + 19051*\[Gamma]^8 + 
                 1213*\[Gamma]^9 - 10158*\[Gamma]^10 - 2882*\[Gamma]^11 + 
                 1512*\[Gamma]^12 + 504*\[Gamma]^13)*c["E", 2])/(128*mB^8*
                (-1 + \[Gamma])^2*(1 + \[Gamma])^5))*m[1]^3*m[2]^2 + 
            ((-15*Pi*(-191808 + 777619*\[Gamma] - 814140*\[Gamma]^2 - 
                 732088*\[Gamma]^3 + 2232540*\[Gamma]^4 - 1682808*
                  \[Gamma]^5 + 332564*\[Gamma]^6 + 73386*\[Gamma]^7 - 
                 16956*\[Gamma]^8 - 2299*\[Gamma]^9 + 7432*\[Gamma]^10 + 
                 3118*\[Gamma]^11)*c["B", 2])/(256*mB^8*(-1 + \[Gamma])*
                (1 + \[Gamma])^5) - (15*Pi*(97632 - 486630*\[Gamma] + 
                 793202*\[Gamma]^2 - 34303*\[Gamma]^3 - 1482653*\[Gamma]^4 + 
                 1950691*\[Gamma]^5 - 1011487*\[Gamma]^6 + 131365*
                  \[Gamma]^7 + 47943*\[Gamma]^8 - 5785*\[Gamma]^9 - 
                 4855*\[Gamma]^10 + 1590*\[Gamma]^11 + 1370*\[Gamma]^12)*
                c["E", 2])/(128*mB^8*(-1 + \[Gamma])^2*(1 + \[Gamma])^5))*
             m[1]^2*m[2]^3)*contribution["rad1"] + 
          (((-3*Pi*(525525 + 1576575*\[Gamma] - 1973895*\[Gamma]^2 - 
                 10125885*\[Gamma]^3 + 521640*\[Gamma]^4 + 29968680*
                  \[Gamma]^5 + 11609080*\[Gamma]^6 - 54557160*\[Gamma]^7 - 
                 36684384*\[Gamma]^8 + 65227408*\[Gamma]^9 + 62650068*
                  \[Gamma]^10 - 44416404*\[Gamma]^11 - 63690668*\[Gamma]^12 + 
                 4827276*\[Gamma]^13 + 41319108*\[Gamma]^14 + 442390268*
                  \[Gamma]^15 - 4107327639*\[Gamma]^16 + 8980455947*
                  \[Gamma]^17 - 20951995035*\[Gamma]^18 - 1773792905*
                  \[Gamma]^19 - 2777025108*\[Gamma]^20 - 17915757564*
                  \[Gamma]^21 + 4329697452*\[Gamma]^22 - 2258857052*
                  \[Gamma]^23 + 27195514*\[Gamma]^24 + 12534062*\[Gamma]^25 + 
                 5420262*\[Gamma]^26 + 2003874*\[Gamma]^27)*c["B", 2])/(8192*
                mB^8*(-1 + \[Gamma])^2*\[Gamma]^15*(1 + \[Gamma])^5*
                Sqrt[-1 + \[Gamma]^2]) + (3*Pi*(-525525 - 1576575*\[Gamma] + 
                 1973895*\[Gamma]^2 + 10125885*\[Gamma]^3 - 672840*
                  \[Gamma]^4 - 30422280*\[Gamma]^5 - 11339160*\[Gamma]^6 + 
                 56576520*\[Gamma]^7 + 37427664*\[Gamma]^8 - 68785728*
                  \[Gamma]^9 - 65584100*\[Gamma]^10 + 47032548*\[Gamma]^11 + 
                 67385500*\[Gamma]^12 - 4525244*\[Gamma]^13 - 42608980*
                  \[Gamma]^14 - 448818476*\[Gamma]^15 + 4148122407*
                  \[Gamma]^16 - 8984000091*\[Gamma]^17 + 20947350571*
                  \[Gamma]^18 + 1811253945*\[Gamma]^19 + 2784604356*
                  \[Gamma]^20 + 17911710796*\[Gamma]^21 - 4336027324*
                  \[Gamma]^22 + 2260264876*\[Gamma]^23 - 23699770*
                  \[Gamma]^24 - 13200238*\[Gamma]^25 - 7319334*\[Gamma]^26 - 
                 2206818*\[Gamma]^27 + 483840*\[Gamma]^28 + 161280*
                  \[Gamma]^29)*c["E", 2])/(8192*mB^8*(-1 + \[Gamma])^2*
                \[Gamma]^15*(1 + \[Gamma])^5*Sqrt[-1 + \[Gamma]^2]))*m[1]^3*
             m[2]^2 + ((Pi*Sqrt[-1 + \[Gamma]^2]*(415800 + 1247400*\[Gamma] - 
                 2192400*\[Gamma]^2 - 9903600*\[Gamma]^3 + 2683800*
                  \[Gamma]^4 + 35569800*\[Gamma]^5 + 9148720*\[Gamma]^6 - 
                 76579440*\[Gamma]^7 - 43108504*\[Gamma]^8 + 109561528*
                  \[Gamma]^9 + 88085520*\[Gamma]^10 - 107536528*\[Gamma]^11 - 
                 118345016*\[Gamma]^12 + 180596159*\[Gamma]^13 - 1316712035*
                  \[Gamma]^14 + 1008828010*\[Gamma]^15 - 5985125946*
                  \[Gamma]^16 - 3586456109*\[Gamma]^17 - 2043924103*
                  \[Gamma]^18 - 4552459116*\[Gamma]^19 + 189973244*
                  \[Gamma]^20 - 187531803*\[Gamma]^21 - 11972585*\[Gamma]^
                   22 + 4183778*\[Gamma]^23 - 860082*\[Gamma]^24 + 
                 294321*\[Gamma]^25 + 266387*\[Gamma]^26)*c["B", 2])/(512*
                mB^8*(-1 + \[Gamma])^3*\[Gamma]^13*(1 + \[Gamma])^6) - 
              (Pi*Sqrt[-1 + \[Gamma]^2]*(945945 + 2837835*\[Gamma] - 
                 4833675*\[Gamma]^2 - 22068585*\[Gamma]^3 + 6850935*
                  \[Gamma]^4 + 81924885*\[Gamma]^5 + 14323309*\[Gamma]^6 - 
                 195953793*\[Gamma]^7 - 87444847*\[Gamma]^8 + 339850147*
                  \[Gamma]^9 + 221107783*\[Gamma]^10 - 443671939*\[Gamma]^
                   11 - 374919035*\[Gamma]^12 + 427366495*\[Gamma]^13 + 
                 477556103*\[Gamma]^14 - 1093608321*\[Gamma]^15 + 
                 7315951664*\[Gamma]^16 - 8342264086*\[Gamma]^17 + 
                 27758590100*\[Gamma]^18 + 15064125710*\[Gamma]^19 + 
                 3761777386*\[Gamma]^20 + 22074772104*\[Gamma]^21 - 
                 2207726408*\[Gamma]^22 + 889875582*\[Gamma]^23 + 
                 94761226*\[Gamma]^24 - 23717972*\[Gamma]^25 - 178812*
                  \[Gamma]^26 - 18462*\[Gamma]^27 - 326474*\[Gamma]^28)*
                c["E", 2])/(2048*mB^8*(-1 + \[Gamma])^3*\[Gamma]^15*
                (1 + \[Gamma])^6))*m[1]^2*m[2]^3)*contribution["rad2"])) + 
      (basisFunction[13]*((16*(-32 - 231*\[Gamma]^2 - 10*\[Gamma]^4 + 
             48*\[Gamma]^6)*m[1]^3*m[2]^2)/(mB^4*(-1 + \[Gamma]^2)^(5/2)) + 
          (16*\[Gamma]*(41 + 196*\[Gamma]^2 + 36*\[Gamma]^4 - 48*\[Gamma]^6)*
            m[1]^2*m[2]^3)/(mB^4*(-1 + \[Gamma]^2)^(5/2)))*contribution["rad1"] + 
        basisFunction[12]*(((-4078 - 27351*\[Gamma]^2 + 331*\[Gamma]^4 + 
             4711*\[Gamma]^6 - 525*\[Gamma]^8)*m[1]^3*m[2]^2)/
           (16*mB^4*(-1 + \[Gamma]^2)^3) + 
          ((5119*\[Gamma] + 23537*\[Gamma]^3 + 1377*\[Gamma]^5 - 
             3121*\[Gamma]^7)*m[1]^2*m[2]^3)/(16*mB^4*(-1 + \[Gamma]^2)^3))*
         contribution["rad1"] + basisFunction[10]*
         (((-4078 - 27351*\[Gamma]^2 + 331*\[Gamma]^4 + 4711*\[Gamma]^6 - 
             525*\[Gamma]^8)*m[1]^3*m[2]^2)/(8*mB^4*(-1 + \[Gamma]^2)^
             (5/2)) + ((5119*\[Gamma] + 23537*\[Gamma]^3 + 1377*\[Gamma]^5 - 
             3121*\[Gamma]^7)*m[1]^2*m[2]^3)/(8*mB^4*(-1 + \[Gamma]^2)^
             (5/2)))*contribution["rad1"] + basisFunction[5]*
         (((-18 - 2217*\[Gamma]^2 - 1611*\[Gamma]^4 + 1433*\[Gamma]^6 + 
             525*\[Gamma]^8)*m[1]^3*m[2]^2)/(8*mB^4*(-1 + \[Gamma]^2)^
             (5/2)) + ((129*\[Gamma] + 1551*\[Gamma]^3 + 3231*\[Gamma]^5 - 
             3023*\[Gamma]^7)*m[1]^2*m[2]^3)/(8*mB^4*(-1 + \[Gamma]^2)^
             (5/2)))*contribution["rad1"] - basisFunction[11]*
         (((36 - 1209*\[Gamma] + 3225*\[Gamma]^2 - 2801*\[Gamma]^3 + 
             421*\[Gamma]^4 + 916*\[Gamma]^5 - 1950*\[Gamma]^6 + 
             1050*\[Gamma]^7)*m[1]^3*m[2]^2)/(8*mB^4*(-1 + \[Gamma])*
            (1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + 
          ((36 - 222*\[Gamma] + 591*\[Gamma]^2 - 2511*\[Gamma]^3 + 
             5171*\[Gamma]^4 - 1291*\[Gamma]^5 - 3946*\[Gamma]^6 + 
             2100*\[Gamma]^7)*m[1]^2*m[2]^3)/(8*mB^4*(-1 + \[Gamma])*
            (1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]))*contribution["rad1"] + 
        basisFunction[4]*(((32*\[Gamma]*(24 + 197*\[Gamma]^2 - 49*
                \[Gamma]^4 - 95*\[Gamma]^6 + 16*\[Gamma]^8 + 4*\[Gamma]^10)*
              m[1]^3*m[2]^2)/(mB^4*(-1 + \[Gamma]^2)^(9/2)) - 
            (32*\[Gamma]^2*(84 + 172*\[Gamma]^2 - 143*\[Gamma]^4 - 36*
                \[Gamma]^6 + 20*\[Gamma]^8)*m[1]^2*m[2]^3)/
             (mB^4*(-1 + \[Gamma]^2)^(9/2)))*contribution["rad1"] + 
          ((-32*(-8 - 91*\[Gamma]^2 - 56*\[Gamma]^4 + 14*\[Gamma]^6 + 4*
                \[Gamma]^8)*m[1]^3*m[2]^2)/(mB^4*(-1 + \[Gamma]^2)^3) + 
            (32*\[Gamma]*(-48 - 101*\[Gamma]^2 + 12*\[Gamma]^6)*m[1]^2*
              m[2]^3)/(mB^4*(-1 + \[Gamma]^2)^3))*contribution["rad2"]) + 
        basisFunction[1]*((((-385875 + 2205000*\[Gamma]^2 - 10309600*
                \[Gamma]^4 + 48652100*\[Gamma]^6 + 3476793036*\[Gamma]^8 + 
               4271061195*\[Gamma]^10 - 5643026966*\[Gamma]^12 - 270429402*
                \[Gamma]^14 + 315622912*\[Gamma]^16)*m[1]^3*m[2]^2)/
             (705600*mB^4*\[Gamma]^7*(-1 + \[Gamma]^2)^(7/2)) + 
            ((-385875 + 2609250*\[Gamma]^2 - 11230800*\[Gamma]^4 + 38739400*
                \[Gamma]^6 - 822250866*\[Gamma]^8 - 6791018985*\[Gamma]^10 + 
               3461843906*\[Gamma]^12 + 2534929122*\[Gamma]^14 - 606428112*
                \[Gamma]^16 + 3010560*\[Gamma]^18)*m[1]^2*m[2]^3)/
             (705600*mB^4*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)))*
           contribution["rad1"] + ((-32*(-860 - 5546*\[Gamma]^2 - 233*\[Gamma]^4 + 
               474*\[Gamma]^6)*m[1]^3*m[2]^2)/(45*mB^4*(-1 + \[Gamma]^2)^2) - 
            (16*\[Gamma]*(7885 + 6877*\[Gamma]^2 - 2444*\[Gamma]^4 + 12*
                \[Gamma]^6)*m[1]^2*m[2]^3)/(45*mB^4*(-1 + \[Gamma]^2)^2))*
           contribution["rad2"]) + basisFunction[2]*
         ((((3675 - 23450*\[Gamma]^2 + 111860*\[Gamma]^4 - 527100*
                \[Gamma]^6 + 11209520*\[Gamma]^8 + 77793073*\[Gamma]^10 + 
               10564596*\[Gamma]^12 - 63397506*\[Gamma]^14 + 2906996*
                \[Gamma]^16 + 3076096*\[Gamma]^18)*m[1]^3*m[2]^2)/
             (6720*mB^4*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)) + 
            ((3675 - 27300*\[Gamma]^2 + 123200*\[Gamma]^4 - 438200*
                \[Gamma]^6 + 996450*\[Gamma]^8 - 36697319*\[Gamma]^10 - 
               90788740*\[Gamma]^12 + 76682778*\[Gamma]^14 + 14492512*
                \[Gamma]^16 - 5720752*\[Gamma]^18 - 344064*\[Gamma]^20)*
              m[1]^2*m[2]^3)/(6720*mB^4*\[Gamma]^9*(-1 + \[Gamma]^2)^(7/2)))*
           contribution["rad1"] + ((-64*\[Gamma]*(-868 - 1457*\[Gamma]^2 + 178*
                \[Gamma]^4 + 92*\[Gamma]^6)*m[1]^3*m[2]^2)/
             (15*mB^4*(-1 + \[Gamma]^2)^2) + (16*(-865 - 6947*\[Gamma]^2 - 
               1388*\[Gamma]^4 + 932*\[Gamma]^6 + 48*\[Gamma]^8)*m[1]^2*
              m[2]^3)/(15*mB^4*(-1 + \[Gamma]^2)^2))*contribution["rad2"]))*v[1] + 
      (basisFunction[5]*((-45*\[Gamma]*(-711 - 1195*\[Gamma]^2 - 
             1605*\[Gamma]^4 + 3255*\[Gamma]^6)*c["B", 1])/
           (256*mB^8*(-1 + \[Gamma]^2)^(3/2)) - 
          (27*\[Gamma]*(-1231 + 860*\[Gamma]^2 + 2790*\[Gamma]^4 - 
             8100*\[Gamma]^6 + 5425*\[Gamma]^8)*c["E", 1])/
           (256*mB^8*(-1 + \[Gamma]^2)^(5/2)))*m[1]^2*m[2]^3*contribution["rad1"] + 
        basisFunction[13]*(((2304*(584 + 19349*\[Gamma]^2 + 63432*
                \[Gamma]^4 + 41392*\[Gamma]^6 + 4928*\[Gamma]^8)*c["B", 1])/
             (mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4*Sqrt[-1 + 
                \[Gamma]^2]) + (2304*(606 + 19597*\[Gamma]^2 + 63637*
                \[Gamma]^4 + 41392*\[Gamma]^6 + 4928*\[Gamma]^8)*c["E", 1])/
             (mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*
           m[1]^3*m[2]^2 + ((-288*\[Gamma]*(5 + 23612*\[Gamma]^2 + 68400*
                \[Gamma]^4 + 26688*\[Gamma]^6)*c["B", 1])/
             (mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4*Sqrt[-1 + 
                \[Gamma]^2]) - (864*\[Gamma]*(-7 + 7876*\[Gamma]^2 + 22800*
                \[Gamma]^4 + 8896*\[Gamma]^6)*c["E", 1])/
             (mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*
           m[1]^2*m[2]^3)*contribution["rad1"] - basisFunction[11]*
         (((135*\[Gamma]*(-137 - 470*\[Gamma]^2 + 175*\[Gamma]^4)*c["B", 1])/
             (64*mB^8*Sqrt[-1 + \[Gamma]^2]) + 
            (135*\[Gamma]*(-199 + 413*\[Gamma]^2 - 645*\[Gamma]^4 + 175*
                \[Gamma]^6)*c["E", 1])/(64*mB^8*(-1 + \[Gamma]^2)^(3/2)))*
           m[1]^3*m[2]^2 + ((45*(-60 - 771*\[Gamma] - 882*\[Gamma]^2 - 2077*
                \[Gamma]^3 - 600*\[Gamma]^4 - 2205*\[Gamma]^5 - 1050*
                \[Gamma]^6 + 2205*\[Gamma]^7)*c["B", 1])/
             (128*mB^8*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]) + 
            (27*(-220 - 1451*\[Gamma] - 70*\[Gamma]^2 + 790*\[Gamma]^3 - 1270*
                \[Gamma]^4 + 1520*\[Gamma]^5 + 750*\[Gamma]^6 - 7350*
                \[Gamma]^7 - 1750*\[Gamma]^8 + 3675*\[Gamma]^9)*c["E", 1])/
             (128*mB^8*(-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + 
                \[Gamma]^2]))*m[1]^2*m[2]^3)*contribution["rad1"] + 
        basisFunction[12]*(((1152*(584 + 19349*\[Gamma]^2 + 63432*
                \[Gamma]^4 + 41392*\[Gamma]^6 + 4928*\[Gamma]^8)*c["B", 1])/
             (mB^8*(-1 + \[Gamma]^2)^5) + (1152*(606 + 19597*\[Gamma]^2 + 
               63637*\[Gamma]^4 + 41392*\[Gamma]^6 + 4928*\[Gamma]^8)*
              c["E", 1])/(mB^8*(-1 + \[Gamma]^2)^5))*m[1]^3*m[2]^2 + 
          ((9*\[Gamma]*(-37405 - 193434194*\[Gamma]^2 - 560332035*
                \[Gamma]^4 - 218654076*\[Gamma]^6 + 66925*\[Gamma]^8 - 56850*
                \[Gamma]^10 + 16275*\[Gamma]^12)*c["B", 1])/
             (512*mB^8*(-1 + \[Gamma]^2)^5) + (27*\[Gamma]*(56113 - 64516870*
                \[Gamma]^2 - 186777761*\[Gamma]^4 - 72888852*\[Gamma]^6 + 
               24415*\[Gamma]^8 - 18950*\[Gamma]^10 + 5425*\[Gamma]^12)*
              c["E", 1])/(512*mB^8*(-1 + \[Gamma]^2)^5))*m[1]^2*m[2]^3)*
         contribution["rad1"] + basisFunction[10]*
         (((2304*(584 + 19349*\[Gamma]^2 + 63432*\[Gamma]^4 + 41392*
                \[Gamma]^6 + 4928*\[Gamma]^8)*c["B", 1])/
             (mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4*Sqrt[-1 + 
                \[Gamma]^2]) + (2304*(606 + 19597*\[Gamma]^2 + 63637*
                \[Gamma]^4 + 41392*\[Gamma]^6 + 4928*\[Gamma]^8)*c["E", 1])/
             (mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*
           m[1]^3*m[2]^2 + ((9*\[Gamma]*(-37405 - 193434194*\[Gamma]^2 - 
               560332035*\[Gamma]^4 - 218654076*\[Gamma]^6 + 66925*
                \[Gamma]^8 - 56850*\[Gamma]^10 + 16275*\[Gamma]^12)*
              c["B", 1])/(256*mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4*
              Sqrt[-1 + \[Gamma]^2]) + (27*\[Gamma]*(56113 - 64516870*
                \[Gamma]^2 - 186777761*\[Gamma]^4 - 72888852*\[Gamma]^6 + 
               24415*\[Gamma]^8 - 18950*\[Gamma]^10 + 5425*\[Gamma]^12)*
              c["E", 1])/(256*mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4*
              Sqrt[-1 + \[Gamma]^2]))*m[1]^2*m[2]^3)*contribution["rad1"] + 
        basisFunction[4]*((((576*\[Gamma]*(-1752 - 56879*\[Gamma]^2 - 
                 151598*\[Gamma]^4 + 2688*\[Gamma]^6 + 68000*\[Gamma]^8 + 
                 9856*\[Gamma]^10)*c["B", 1])/(mB^8*(-1 + \[Gamma]^2)^
                 (13/2)) + (576*\[Gamma]*(-1818 - 57579*\[Gamma]^2 - 
                 151717*\[Gamma]^4 + 3098*\[Gamma]^6 + 68000*\[Gamma]^8 + 
                 9856*\[Gamma]^10)*c["E", 1])/(mB^8*(-1 + \[Gamma]^2)^
                 (13/2)))*m[1]^3*m[2]^2 + ((-1152*\[Gamma]^2*(-5313 - 
                 59563*\[Gamma]^2 - 83450*\[Gamma]^4 + 30448*\[Gamma]^6 + 
                 32128*\[Gamma]^8 + 2240*\[Gamma]^10)*c["B", 1])/(mB^8*
                (-1 + \[Gamma]^2)^(13/2)) - (576*\[Gamma]^2*(-10737 - 
                 119352*\[Gamma]^2 - 166754*\[Gamma]^4 + 60932*\[Gamma]^6 + 
                 64256*\[Gamma]^8 + 4480*\[Gamma]^10)*c["E", 1])/(mB^8*
                (-1 + \[Gamma]^2)^(13/2)))*m[1]^2*m[2]^3)*contribution["rad1"] + 
          (((-576*(584 + 22227*\[Gamma]^2 + 85464*\[Gamma]^4 + 
                 67204*\[Gamma]^6 + 9856*\[Gamma]^8)*c["B", 1])/(mB^8*
                (-1 + \[Gamma]^2)^5) - (576*(606 + 22505*\[Gamma]^2 + 
                 85714*\[Gamma]^4 + 67204*\[Gamma]^6 + 9856*\[Gamma]^8)*
                c["E", 1])/(mB^8*(-1 + \[Gamma]^2)^5))*m[1]^3*m[2]^2 + 
            ((1152*\[Gamma]*(3210 + 32051*\[Gamma]^2 + 54746*\[Gamma]^4 + 
                 20208*\[Gamma]^6 + 1120*\[Gamma]^8)*c["B", 1])/(mB^8*
                (-1 + \[Gamma]^2)^5) + (576*\[Gamma]*(6487 + 64247*
                  \[Gamma]^2 + 109510*\[Gamma]^4 + 40416*\[Gamma]^6 + 
                 2240*\[Gamma]^8)*c["E", 1])/(mB^8*(-1 + \[Gamma]^2)^5))*
             m[1]^2*m[2]^3)*contribution["rad2"]) + basisFunction[2]*
         ((((3*(-808500 + 9540300*\[Gamma]^2 - 52155600*\[Gamma]^4 + 
                 175161000*\[Gamma]^6 - 400524320*\[Gamma]^8 + 681975280*
                  \[Gamma]^10 - 6436072512*\[Gamma]^12 - 95299929377*
                  \[Gamma]^14 - 182689526220*\[Gamma]^16 - 628845133*
                  \[Gamma]^18 + 53259761104*\[Gamma]^20 + 8285441733*
                  \[Gamma]^22 - 3992580*\[Gamma]^24 + 275625*\[Gamma]^26)*
                c["B", 1])/(4480*mB^8*\[Gamma]^12*(-1 + \[Gamma]^2)^(11/2)) + 
              (3*(4729725 - 52673775*\[Gamma]^2 + 277969650*\[Gamma]^4 - 
                 931666400*\[Gamma]^6 + 2241719200*\[Gamma]^8 - 4104304960*
                  \[Gamma]^10 + 6083051520*\[Gamma]^12 - 55338871296*
                  \[Gamma]^14 - 821318163080*\[Gamma]^16 - 1437184847712*
                  \[Gamma]^18 + 228023297432*\[Gamma]^20 + 314304409472*
                  \[Gamma]^22 - 23309723736*\[Gamma]^24 - 31940640*
                  \[Gamma]^26 + 2205000*\[Gamma]^28)*c["E", 1])/(35840*mB^8*
                \[Gamma]^14*(-1 + \[Gamma]^2)^(11/2)))*m[1]^3*m[2]^2 + 
            (((-7890757875 + 82705547925*\[Gamma]^2 - 404992162575*
                  \[Gamma]^4 + 1230059896065*\[Gamma]^6 - 2576307498765*
                  \[Gamma]^8 + 3869915844795*\[Gamma]^10 - 4147028390505*
                  \[Gamma]^12 + 2758410589935*\[Gamma]^14 + 284233387115058*
                  \[Gamma]^16 + 3829046046967370*\[Gamma]^18 + 
                 6211324875664894*\[Gamma]^20 - 2611483147109658*\[Gamma]^
                   22 - 3422762064363676*\[Gamma]^24 - 346792590713828*
                  \[Gamma]^26 + 107680460040*\[Gamma]^28 - 42385710000*
                  \[Gamma]^30)*c["B", 1])/(20500480*mB^8*\[Gamma]^15*
                (-1 + \[Gamma]^2)^(11/2)) - (3*(2630252625 - 27568515975*
                  \[Gamma]^2 + 135754143525*\[Gamma]^4 - 416034774155*
                  \[Gamma]^6 + 879896272255*\[Gamma]^8 - 1332036130425*
                  \[Gamma]^10 + 1432828752355*\[Gamma]^12 - 949073850725*
                  \[Gamma]^14 - 95422175636486*\[Gamma]^16 - 1279065075116238*
                  \[Gamma]^18 - 2069047527404138*\[Gamma]^20 + 
                 871298055704350*\[Gamma]^22 + 1140899090456756*\[Gamma]^24 + 
                 115600587066956*\[Gamma]^26 - 35893486680*\[Gamma]^28 + 
                 14128570000*\[Gamma]^30)*c["E", 1])/(20500480*mB^8*
                \[Gamma]^15*(-1 + \[Gamma]^2)^(11/2)))*m[1]^2*m[2]^3)*
           contribution["rad1"] + (((-384*\[Gamma]*(827032 + 6977989*\[Gamma]^2 + 
                 9353398*\[Gamma]^4 + 2274212*\[Gamma]^6 + 28856*\[Gamma]^8 - 
                 1632*\[Gamma]^10 + 320*\[Gamma]^12)*c["B", 1])/(35*mB^8*
                (-1 + \[Gamma]^2)^4) - (384*\[Gamma]*(844686 + 7014207*
                  \[Gamma]^2 + 9358340*\[Gamma]^4 + 2272868*\[Gamma]^6 + 
                 29136*\[Gamma]^8 - 1632*\[Gamma]^10 + 320*\[Gamma]^12)*
                c["E", 1])/(35*mB^8*(-1 + \[Gamma]^2)^4))*m[1]^3*m[2]^2 + 
            ((768*(8240 + 267114*\[Gamma]^2 + 842143*\[Gamma]^4 + 
                 505132*\[Gamma]^6 + 47396*\[Gamma]^8)*c["B", 1])/(5*mB^8*
                (-1 + \[Gamma]^2)^4) + (384*(16792 + 536631*\[Gamma]^2 + 
                 1685025*\[Gamma]^4 + 1010264*\[Gamma]^6 + 94788*\[Gamma]^8)*
                c["E", 1])/(5*mB^8*(-1 + \[Gamma]^2)^4))*m[1]^2*m[2]^3)*
           contribution["rad2"]) + basisFunction[1]*
         (((((2801452500 - 31189504500*\[Gamma]^2 + 160175169000*\[Gamma]^4 - 
                 502803239400*\[Gamma]^6 + 1065604940400*\[Gamma]^8 - 
                 1691314086000*\[Gamma]^10 - 45492813162611*\[Gamma]^12 - 
                 276057983912936*\[Gamma]^14 - 183626692012163*\[Gamma]^16 + 
                 80677935022760*\[Gamma]^18 + 37979153785415*\[Gamma]^20 + 
                 1055154993536*\[Gamma]^22 - 65127007089*\[Gamma]^24 + 
                 7474249728*\[Gamma]^26 - 605552640*\[Gamma]^28)*c["B", 1])/(
                5174400*mB^8*\[Gamma]^11*(-1 + \[Gamma]^2)^(11/2)) + 
              ((-16388497125 + 171588965625*\[Gamma]^2 - 850228948800*
                  \[Gamma]^4 + 2675963436300*\[Gamma]^6 - 6052319750400*
                  \[Gamma]^8 + 10392571543200*\[Gamma]^10 - 14593313750400*
                  \[Gamma]^12 - 457144079090968*\[Gamma]^14 - 
                 2424582376882240*\[Gamma]^16 - 642716301333016*\[Gamma]^18 + 
                 661119255873088*\[Gamma]^20 - 220161508678472*\[Gamma]^22 - 
                 11993191691264*\[Gamma]^24 + 207821595768*\[Gamma]^26 + 
                 59793997824*\[Gamma]^28 - 4844421120*\[Gamma]^30)*c["E", 1])/
               (41395200*mB^8*\[Gamma]^13*(-1 + \[Gamma]^2)^(11/2)))*m[1]^3*
             m[2]^2 + (((355439188479375 - 3488511947295375*\[Gamma]^2 + 
                 15948791926192125*\[Gamma]^4 - 45070564973308875*
                  \[Gamma]^6 + 87281964106011675*\[Gamma]^8 - 
                 119547745510378185*\[Gamma]^10 + 113311097268924555*
                  \[Gamma]^12 + 1705298552951650795*\[Gamma]^14 + 
                 71756931629935007452*\[Gamma]^16 + 224101907451786225562*
                  \[Gamma]^18 - 28407456579768564994*\[Gamma]^20 - 
                 156388406996734259314*\[Gamma]^22 - 23952285255645765784*
                  \[Gamma]^24 - 9676585639166676*\[Gamma]^26 - 
                 21714994340278416*\[Gamma]^28 + 6051883395317760*
                  \[Gamma]^30 - 864554770759680*\[Gamma]^32)*c["B", 1])/(
                923444121600*mB^8*\[Gamma]^14*(-1 + \[Gamma]^2)^(11/2)) + 
              ((118479729493125 - 1162837315765125*\[Gamma]^2 + 
                 5350352049417375*\[Gamma]^4 - 15271733337485625*\[Gamma]^6 + 
                 29883214122987225*\[Gamma]^8 - 41238499242735795*
                  \[Gamma]^10 + 39178870546000185*\[Gamma]^12 + 
                 573079313541720889*\[Gamma]^14 + 24002392465234128468*
                  \[Gamma]^16 + 74670188757825991230*\[Gamma]^18 - 
                 9479568623162249558*\[Gamma]^20 - 52176085763089315302*
                  \[Gamma]^22 - 7934005375254471816*\[Gamma]^24 - 
                 41199893982243740*\[Gamma]^26 + 11836632424083408*
                  \[Gamma]^28 - 3587600006774784*\[Gamma]^30 + 
                 432277385379840*\[Gamma]^32)*c["E", 1])/(307814707200*mB^8*
                \[Gamma]^14*(-1 + \[Gamma]^2)^(11/2)))*m[1]^2*m[2]^3)*
           contribution["rad1"] + (((-64*(15903744 + 440325000*\[Gamma]^2 + 
                 1110850275*\[Gamma]^4 + 460776060*\[Gamma]^6 + 15883360*
                  \[Gamma]^8 - 482864*\[Gamma]^10 + 62800*\[Gamma]^12)*
                c["B", 1])/(1225*mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4) - 
              (64*(16459264 + 444753606*\[Gamma]^2 + 1111828105*\[Gamma]^4 + 
                 461172750*\[Gamma]^6 + 15330920*\[Gamma]^8 - 102344*
                  \[Gamma]^10 - 87056*\[Gamma]^12 + 26880*\[Gamma]^14)*
                c["E", 1])/(1225*mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4))*
             m[1]^3*m[2]^2 + ((128*\[Gamma]*(10741664 + 74737350*\[Gamma]^2 + 
                 77369805*\[Gamma]^4 + 12482570*\[Gamma]^6 + 
                 8220*\[Gamma]^8 + 18776*\[Gamma]^10 - 7040*\[Gamma]^12 + 
                 1280*\[Gamma]^14)*c["B", 1])/(175*mB^8*(-1 + \[Gamma])^4*
                (1 + \[Gamma])^4) - (64*\[Gamma]*(-21687952 - 149599361*
                  \[Gamma]^2 - 154837965*\[Gamma]^4 - 24820490*\[Gamma]^6 - 
                 160540*\[Gamma]^8 + 58392*\[Gamma]^10 - 23424*\[Gamma]^12 + 
                 3840*\[Gamma]^14)*c["E", 1])/(175*mB^8*(-1 + \[Gamma])^4*
                (1 + \[Gamma])^4))*m[1]^2*m[2]^3)*contribution["rad2"]))*v[1] + 
      (basisFunction[5]*((-45*(-120 + 711*\[Gamma]^2 + 5755*\[Gamma]^4 - 
             7035*\[Gamma]^6 + 945*\[Gamma]^8)*c["B", 2])/
           (256*mB^8*(-1 + \[Gamma]^2)^(3/2)) - 
          (27*(-440 + 5511*\[Gamma]^2 - 15500*\[Gamma]^4 + 22410*\[Gamma]^6 - 
             13300*\[Gamma]^8 + 1575*\[Gamma]^10)*c["E", 2])/
           (256*mB^8*(-1 + \[Gamma]^2)^(5/2)))*m[1]^3*m[2]^2*contribution["rad1"] + 
        basisFunction[12]*(((9*(14877272 + 377981717*\[Gamma]^2 + 710492234*
                \[Gamma]^4 - 45371749*\[Gamma]^6 - 85651964*\[Gamma]^8 + 
               148475*\[Gamma]^10 - 49350*\[Gamma]^12 + 4725*\[Gamma]^14)*
              c["B", 2])/(512*mB^8*(-1 + \[Gamma]^2)^5) + 
            (9*(14908120 + 377891557*\[Gamma]^2 + 710427658*\[Gamma]^4 - 
               45305221*\[Gamma]^6 - 85679804*\[Gamma]^8 + 151755*
                \[Gamma]^10 - 49350*\[Gamma]^12 + 4725*\[Gamma]^14)*
              c["E", 2])/(512*mB^8*(-1 + \[Gamma]^2)^5))*m[1]^3*m[2]^2 + 
          ((-1152*\[Gamma]*(3462 + 38503*\[Gamma]^2 + 67212*\[Gamma]^4 + 
               20508*\[Gamma]^6)*c["B", 2])/(mB^8*(-1 + \[Gamma]^2)^5) - 
            (2304*\[Gamma]*(1757 + 19383*\[Gamma]^2 + 33686*\[Gamma]^4 + 
               10254*\[Gamma]^6)*c["E", 2])/(mB^8*(-1 + \[Gamma]^2)^5))*
           m[1]^2*m[2]^3)*contribution["rad1"] + basisFunction[13]*
         (((-288*(-1816 - 46141*\[Gamma]^2 - 86732*\[Gamma]^4 + 5552*
                \[Gamma]^6 + 10432*\[Gamma]^8)*c["B", 2])/
             (mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4*Sqrt[-1 + 
                \[Gamma]^2]) - (288*(-1820 - 46127*\[Gamma]^2 - 86732*
                \[Gamma]^4 + 5552*\[Gamma]^6 + 10432*\[Gamma]^8)*c["E", 2])/
             (mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*
           m[1]^3*m[2]^2 + ((-2304*\[Gamma]*(3462 + 38503*\[Gamma]^2 + 67212*
                \[Gamma]^4 + 20508*\[Gamma]^6)*c["B", 2])/
             (mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4*Sqrt[-1 + 
                \[Gamma]^2]) - (4608*\[Gamma]*(1757 + 19383*\[Gamma]^2 + 
               33686*\[Gamma]^4 + 10254*\[Gamma]^6)*c["E", 2])/
             (mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*
           m[1]^2*m[2]^3)*contribution["rad1"] + basisFunction[10]*
         (((9*(14877272 + 377981717*\[Gamma]^2 + 710492234*\[Gamma]^4 - 
               45371749*\[Gamma]^6 - 85651964*\[Gamma]^8 + 148475*
                \[Gamma]^10 - 49350*\[Gamma]^12 + 4725*\[Gamma]^14)*
              c["B", 2])/(256*mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4*
              Sqrt[-1 + \[Gamma]^2]) + (9*(14908120 + 377891557*\[Gamma]^2 + 
               710427658*\[Gamma]^4 - 45305221*\[Gamma]^6 - 85679804*
                \[Gamma]^8 + 151755*\[Gamma]^10 - 49350*\[Gamma]^12 + 4725*
                \[Gamma]^14)*c["E", 2])/(256*mB^8*(-1 + \[Gamma])^4*
              (1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*m[1]^3*m[2]^2 + 
          ((-2304*\[Gamma]*(3462 + 38503*\[Gamma]^2 + 67212*\[Gamma]^4 + 
               20508*\[Gamma]^6)*c["B", 2])/(mB^8*(-1 + \[Gamma])^4*
              (1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]) - 
            (4608*\[Gamma]*(1757 + 19383*\[Gamma]^2 + 33686*\[Gamma]^4 + 
               10254*\[Gamma]^6)*c["E", 2])/(mB^8*(-1 + \[Gamma])^4*
              (1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*m[1]^2*m[2]^3)*
         contribution["rad1"] - basisFunction[11]*
         (((-45*(120 + 9*\[Gamma] - 702*\[Gamma]^2 - 1505*\[Gamma]^3 - 7260*
                \[Gamma]^4 - 1785*\[Gamma]^5 + 5250*\[Gamma]^6 + 945*
                \[Gamma]^7)*c["B", 2])/(128*mB^8*(1 + \[Gamma])*
              Sqrt[-1 + \[Gamma]^2]) - (27*(440 - 319*\[Gamma] - 5830*
                \[Gamma]^2 - 570*\[Gamma]^3 + 14930*\[Gamma]^4 + 1560*
                \[Gamma]^5 - 20850*\[Gamma]^6 - 4550*\[Gamma]^7 + 8750*
                \[Gamma]^8 + 1575*\[Gamma]^9)*c["E", 2])/
             (128*mB^8*(-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + 
                \[Gamma]^2]))*m[1]^3*m[2]^2 + 
          ((-135*(10 - 127*\[Gamma]^2 - 840*\[Gamma]^4 + 525*\[Gamma]^6)*
              c["B", 2])/(64*mB^8*Sqrt[-1 + \[Gamma]^2]) - 
            (135*(22 - 391*\[Gamma]^2 + 953*\[Gamma]^4 - 1365*\[Gamma]^6 + 
               525*\[Gamma]^8)*c["E", 2])/(64*mB^8*(-1 + \[Gamma]^2)^(3/2)))*
           m[1]^2*m[2]^3)*contribution["rad1"] + basisFunction[4]*
         ((((2304*\[Gamma]*(-498 - 16855*\[Gamma]^2 - 48467*\[Gamma]^4 - 
                 2329*\[Gamma]^6 + 22810*\[Gamma]^8 + 3584*\[Gamma]^10)*
                c["B", 2])/(mB^8*(-1 + \[Gamma]^2)^(13/2)) + (576*\[Gamma]*
                (-2013 - 67661*\[Gamma]^2 - 193887*\[Gamma]^4 - 
                 9190*\[Gamma]^6 + 91240*\[Gamma]^8 + 14336*\[Gamma]^10)*
                c["E", 2])/(mB^8*(-1 + \[Gamma]^2)^(13/2)))*m[1]^3*m[2]^2 + 
            ((-576*\[Gamma]^2*(-10386 - 108585*\[Gamma]^2 - 124630*
                  \[Gamma]^4 + 72900*\[Gamma]^6 + 41016*\[Gamma]^8)*
                c["B", 2])/(mB^8*(-1 + \[Gamma]^2)^(13/2)) - (1152*\[Gamma]^2*
                (-5271 - 54635*\[Gamma]^2 - 62292*\[Gamma]^4 + 
                 36610*\[Gamma]^6 + 20508*\[Gamma]^8)*c["E", 2])/(mB^8*
                (-1 + \[Gamma]^2)^(13/2)))*m[1]^2*m[2]^3)*contribution["rad1"] + 
          (((-1152*(332 + 12897*\[Gamma]^2 + 50966*\[Gamma]^4 + 
                 41092*\[Gamma]^6 + 6048*\[Gamma]^8)*c["B", 2])/(mB^8*
                (-1 + \[Gamma]^2)^5) - (576*(671 + 25909*\[Gamma]^2 + 
                 102040*\[Gamma]^4 + 82184*\[Gamma]^6 + 12096*\[Gamma]^8)*
                c["E", 2])/(mB^8*(-1 + \[Gamma]^2)^5))*m[1]^3*m[2]^2 + 
            ((576*\[Gamma]*(6340 + 60535*\[Gamma]^2 + 93024*\[Gamma]^4 + 
                 25436*\[Gamma]^6)*c["B", 2])/(mB^8*(-1 + \[Gamma]^2)^5) + 
              (576*\[Gamma]*(6422 + 60843*\[Gamma]^2 + 93184*\[Gamma]^4 + 
                 25436*\[Gamma]^6)*c["E", 2])/(mB^8*(-1 + \[Gamma]^2)^5))*
             m[1]^2*m[2]^3)*contribution["rad2"]) + basisFunction[1]*
         (((((132020270006625 - 1129853947847625*\[Gamma]^2 + 
                 4330960821061875*\[Gamma]^4 - 9558322332884325*\[Gamma]^6 + 
                 12188657683086885*\[Gamma]^8 - 5866897472691255*\[Gamma]^
                   10 - 15628544661124395*\[Gamma]^12 - 24114300608278105363*
                  \[Gamma]^14 - 187070459241796466332*\[Gamma]^16 - 
                 119742676702426703626*\[Gamma]^18 + 173206910452767369874*
                  \[Gamma]^20 + 67568420985619661074*\[Gamma]^22 + 
                 1321746993651270952*\[Gamma]^24 + 11321721157993476*
                  \[Gamma]^26 - 4871197053419520*\[Gamma]^28 + 
                 864554770759680*\[Gamma]^30)*c["B", 2])/(923444121600*mB^8*
                \[Gamma]^13*(-1 + \[Gamma]^2)^(11/2)) + ((44006756668875 - 
                 376617982615875*\[Gamma]^2 + 1445926145288625*\[Gamma]^4 - 
                 3195450101618775*\[Gamma]^6 + 4081442552081895*\[Gamma]^8 - 
                 1975317000942285*\[Gamma]^10 - 5242491942352665*\[Gamma]^
                   12 - 8069327166787800817*\[Gamma]^14 - 
                 62429336869945262740*\[Gamma]^16 - 39852529525126432014*
                  \[Gamma]^18 + 57756732338231482502*\[Gamma]^20 + 
                 22509342461670251462*\[Gamma]^22 + 452624264374043064*
                  \[Gamma]^24 - 3198801486932308*\[Gamma]^26 + 
                 571763175981056*\[Gamma]^28)*c["E", 2])/(307814707200*mB^8*
                \[Gamma]^13*(-1 + \[Gamma]^2)^(11/2)))*m[1]^3*m[2]^2 + 
            (((8404357500 - 93975997500*\[Gamma]^2 + 487928133000*
                  \[Gamma]^4 - 1560102621000*\[Gamma]^6 + 3426333094800*
                  \[Gamma]^8 - 5450507924400*\[Gamma]^10 + 10019437957970*
                  \[Gamma]^12 + 112375997536841*\[Gamma]^14 + 342988172833706*
                  \[Gamma]^16 + 28023499496665*\[Gamma]^18 - 98759838430370*
                  \[Gamma]^20 - 5040581928245*\[Gamma]^22 + 71234201094*
                  \[Gamma]^24 + 28250753619*\[Gamma]^26 - 4022599680*
                  \[Gamma]^28)*c["B", 2])/(5174400*mB^8*\[Gamma]^12*
                (-1 + \[Gamma]^2)^(11/2)) + ((-38239826625 + 427921869375*
                  \[Gamma]^2 - 2281039402950*\[Gamma]^4 + 7731655747200*
                  \[Gamma]^6 - 18721588809000*\[Gamma]^8 + 34283364284400*
                  \[Gamma]^10 - 48715961817600*\[Gamma]^12 + 80312892004240*
                  \[Gamma]^14 + 805511574014920*\[Gamma]^16 + 
                 2480366647470160*\[Gamma]^18 + 371987227034312*\[Gamma]^20 - 
                 575414296618768*\[Gamma]^22 - 32417713037608*\[Gamma]^24 + 
                 261289488432*\[Gamma]^26 + 226006028952*\[Gamma]^28 - 
                 32180797440*\[Gamma]^30)*c["E", 2])/(41395200*mB^8*
                \[Gamma]^14*(-1 + \[Gamma]^2)^(11/2)))*m[1]^2*m[2]^3)*
           contribution["rad1"] + (((-128*(1289984 + 36648180*\[Gamma]^2 + 
                 95489655*\[Gamma]^4 + 40658270*\[Gamma]^6 + 1261920*
                  \[Gamma]^8 + 12056*\[Gamma]^10 - 8720*\[Gamma]^12 + 
                 1280*\[Gamma]^14)*c["B", 2])/(175*mB^8*(-1 + \[Gamma])^4*
                (1 + \[Gamma])^4) + (64*(-2608384 - 73557689*\[Gamma]^2 - 
                 191062335*\[Gamma]^4 - 81289280*\[Gamma]^6 - 2562100*
                  \[Gamma]^8 + 9504*\[Gamma]^10 + 2784*\[Gamma]^12)*
                c["E", 2])/(175*mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4))*
             m[1]^3*m[2]^2 + ((64*\[Gamma]*(148227264 + 973573380*
                  \[Gamma]^2 + 857172375*\[Gamma]^4 + 66316260*\[Gamma]^6 - 
                 1668440*\[Gamma]^8 - 388784*\[Gamma]^10 + 86320*\[Gamma]^12)*
                c["B", 2])/(1225*mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4) + 
              (64*\[Gamma]*(30003248 + 195409062*\[Gamma]^2 + 171651503*
                  \[Gamma]^4 + 13178244*\[Gamma]^6 - 296000*\[Gamma]^8 - 
                 88912*\[Gamma]^10 + 19280*\[Gamma]^12)*c["E", 2])/(245*mB^8*
                (-1 + \[Gamma])^4*(1 + \[Gamma])^4))*m[1]^2*m[2]^3)*
           contribution["rad2"]) + basisFunction[2]*
         (((((-2930852925 + 27036684675*\[Gamma]^2 - 112608761265*
                  \[Gamma]^4 + 274187728815*\[Gamma]^6 - 404490961875*
                  \[Gamma]^8 + 295247077125*\[Gamma]^10 + 277278506505*
                  \[Gamma]^12 - 63489575300151*\[Gamma]^14 - 1920021578832738*
                  \[Gamma]^16 - 6571993951608314*\[Gamma]^18 - 
                 1151901764954926*\[Gamma]^20 + 4609001277877818*\[Gamma]^
                   22 + 1144429086530764*\[Gamma]^24 + 9299838621332*
                  \[Gamma]^26 - 164058782040*\[Gamma]^28 + 50331648000*
                  \[Gamma]^30)*c["B", 2])/(20500480*mB^8*\[Gamma]^14*
                (-1 + \[Gamma]^2)^(11/2)) + (3*(-976950975 + 9012228225*
                  \[Gamma]^2 - 37586704155*\[Gamma]^4 + 91636950405*
                  \[Gamma]^6 - 135376065825*\[Gamma]^8 + 99111027015*
                  \[Gamma]^10 + 92896078275*\[Gamma]^12 - 21244045339517*
                  \[Gamma]^14 - 641920238226966*\[Gamma]^16 - 
                 2191975781551966*\[Gamma]^18 - 382019002029946*\[Gamma]^20 + 
                 1536512212063102*\[Gamma]^22 + 381425490595780*\[Gamma]^24 + 
                 3108143275228*\[Gamma]^26 - 54686260680*\[Gamma]^28 + 
                 16777216000*\[Gamma]^30)*c["E", 2])/(20500480*mB^8*
                \[Gamma]^14*(-1 + \[Gamma]^2)^(11/2)))*m[1]^3*m[2]^2 + 
            ((-3*(2425500 - 28738500*\[Gamma]^2 + 158681600*\[Gamma]^4 - 
                 541815400*\[Gamma]^6 + 1277572800*\[Gamma]^8 - 2197523440*
                  \[Gamma]^10 + 2719021760*\[Gamma]^12 - 25927167366*
                  \[Gamma]^14 - 157090690955*\[Gamma]^16 - 138908860242*
                  \[Gamma]^18 + 66850815801*\[Gamma]^20 + 30570170894*
                  \[Gamma]^22 + 22729303*\[Gamma]^24 - 7147830*\[Gamma]^26 + 
                 826875*\[Gamma]^28)*c["B", 2])/(4480*mB^8*\[Gamma]^13*
                (-1 + \[Gamma]^2)^(11/2)) - (3*(-11036025 + 130855725*
                  \[Gamma]^2 - 739659900*\[Gamma]^4 + 2659720000*\[Gamma]^6 - 
                 6837052600*\[Gamma]^8 + 13322740480*\[Gamma]^10 - 
                 20254727360*\[Gamma]^12 + 23303114240*\[Gamma]^14 - 
                 205334187312*\[Gamma]^16 - 1210944360152*\[Gamma]^18 - 
                 1060586163600*\[Gamma]^20 + 464881772488*\[Gamma]^22 + 
                 208939883632*\[Gamma]^24 + 184858424*\[Gamma]^26 - 
                 57182640*\[Gamma]^28 + 6615000*\[Gamma]^30)*c["E", 2])/(
                35840*mB^8*\[Gamma]^15*(-1 + \[Gamma]^2)^(11/2)))*m[1]^2*
             m[2]^3)*contribution["rad1"] + 
          (((-768*\[Gamma]*(67804 + 587993*\[Gamma]^2 + 811692*\[Gamma]^4 + 
                 200416*\[Gamma]^6 + 2120*\[Gamma]^8)*c["B", 2])/(5*mB^8*
                (-1 + \[Gamma]^2)^4) - (384*\[Gamma]*(136559 + 1178303*
                  \[Gamma]^2 + 1623582*\[Gamma]^4 + 400816*\[Gamma]^6 + 
                 4240*\[Gamma]^8)*c["E", 2])/(5*mB^8*(-1 + \[Gamma]^2)^4))*
             m[1]^3*m[2]^2 + ((384*(115360 + 3617372*\[Gamma]^2 + 
                 10536089*\[Gamma]^4 + 5061558*\[Gamma]^6 + 131932*
                  \[Gamma]^8 - 824*\[Gamma]^10 - 1632*\[Gamma]^12 + 
                 320*\[Gamma]^14)*c["B", 2])/(35*mB^8*(-1 + \[Gamma]^2)^4) + 
              (384*(117544 + 3645190*\[Gamma]^2 + 10561261*\[Gamma]^4 + 
                 5065114*\[Gamma]^6 + 130672*\[Gamma]^8 - 544*\[Gamma]^10 - 
                 1632*\[Gamma]^12 + 320*\[Gamma]^14)*c["E", 2])/(35*mB^8*
                (-1 + \[Gamma]^2)^4))*m[1]^2*m[2]^3)*contribution["rad2"]))*v[1] + 
      (basisFunction[13]*((16*\[Gamma]*(41 + 196*\[Gamma]^2 + 36*\[Gamma]^4 - 
             48*\[Gamma]^6)*m[1]^3*m[2]^2)/(mB^4*(-1 + \[Gamma]^2)^(5/2)) + 
          (16*(-32 - 231*\[Gamma]^2 - 10*\[Gamma]^4 + 48*\[Gamma]^6)*m[1]^2*
            m[2]^3)/(mB^4*(-1 + \[Gamma]^2)^(5/2)))*contribution["rad1"] - 
        basisFunction[11]*(((36 - 222*\[Gamma] + 591*\[Gamma]^2 - 
             2511*\[Gamma]^3 + 5171*\[Gamma]^4 - 1291*\[Gamma]^5 - 
             3946*\[Gamma]^6 + 2100*\[Gamma]^7)*m[1]^3*m[2]^2)/
           (8*mB^4*(-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]) + 
          ((36 - 1209*\[Gamma] + 3225*\[Gamma]^2 - 2801*\[Gamma]^3 + 
             421*\[Gamma]^4 + 916*\[Gamma]^5 - 1950*\[Gamma]^6 + 
             1050*\[Gamma]^7)*m[1]^2*m[2]^3)/(8*mB^4*(-1 + \[Gamma])*
            (1 + \[Gamma])^2*Sqrt[-1 + \[Gamma]^2]))*contribution["rad1"] + 
        basisFunction[12]*(((5119*\[Gamma] + 23537*\[Gamma]^3 + 
             1377*\[Gamma]^5 - 3121*\[Gamma]^7)*m[1]^3*m[2]^2)/
           (16*mB^4*(-1 + \[Gamma]^2)^3) + ((-4078 - 27351*\[Gamma]^2 + 
             331*\[Gamma]^4 + 4711*\[Gamma]^6 - 525*\[Gamma]^8)*m[1]^2*
            m[2]^3)/(16*mB^4*(-1 + \[Gamma]^2)^3))*contribution["rad1"] + 
        basisFunction[10]*(((5119*\[Gamma] + 23537*\[Gamma]^3 + 
             1377*\[Gamma]^5 - 3121*\[Gamma]^7)*m[1]^3*m[2]^2)/
           (8*mB^4*(-1 + \[Gamma]^2)^(5/2)) + 
          ((-4078 - 27351*\[Gamma]^2 + 331*\[Gamma]^4 + 4711*\[Gamma]^6 - 
             525*\[Gamma]^8)*m[1]^2*m[2]^3)/(8*mB^4*(-1 + \[Gamma]^2)^(5/2)))*
         contribution["rad1"] + basisFunction[5]*
         (((129*\[Gamma] + 1551*\[Gamma]^3 + 3231*\[Gamma]^5 - 
             3023*\[Gamma]^7)*m[1]^3*m[2]^2)/(8*mB^4*(-1 + \[Gamma]^2)^
             (5/2)) + ((-18 - 2217*\[Gamma]^2 - 1611*\[Gamma]^4 + 
             1433*\[Gamma]^6 + 525*\[Gamma]^8)*m[1]^2*m[2]^3)/
           (8*mB^4*(-1 + \[Gamma]^2)^(5/2)))*contribution["rad1"] + 
        basisFunction[2]*((((3675 - 27300*\[Gamma]^2 + 123200*\[Gamma]^4 - 
               438200*\[Gamma]^6 + 996450*\[Gamma]^8 - 36697319*\[Gamma]^10 - 
               90788740*\[Gamma]^12 + 76682778*\[Gamma]^14 + 14492512*
                \[Gamma]^16 - 5720752*\[Gamma]^18 - 344064*\[Gamma]^20)*
              m[1]^3*m[2]^2)/(6720*mB^4*\[Gamma]^9*(-1 + \[Gamma]^2)^(7/2)) + 
            ((3675 - 23450*\[Gamma]^2 + 111860*\[Gamma]^4 - 527100*
                \[Gamma]^6 + 11209520*\[Gamma]^8 + 77793073*\[Gamma]^10 + 
               10564596*\[Gamma]^12 - 63397506*\[Gamma]^14 + 2906996*
                \[Gamma]^16 + 3076096*\[Gamma]^18)*m[1]^2*m[2]^3)/
             (6720*mB^4*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)))*contribution["rad1"] + 
          ((16*(-865 - 6947*\[Gamma]^2 - 1388*\[Gamma]^4 + 932*\[Gamma]^6 + 
               48*\[Gamma]^8)*m[1]^3*m[2]^2)/(15*mB^4*(-1 + \[Gamma]^2)^2) - 
            (64*\[Gamma]*(-868 - 1457*\[Gamma]^2 + 178*\[Gamma]^4 + 92*
                \[Gamma]^6)*m[1]^2*m[2]^3)/(15*mB^4*(-1 + \[Gamma]^2)^2))*
           contribution["rad2"]) + basisFunction[1]*
         ((((-385875 + 2609250*\[Gamma]^2 - 11230800*\[Gamma]^4 + 38739400*
                \[Gamma]^6 - 822250866*\[Gamma]^8 - 6791018985*\[Gamma]^10 + 
               3461843906*\[Gamma]^12 + 2534929122*\[Gamma]^14 - 606428112*
                \[Gamma]^16 + 3010560*\[Gamma]^18)*m[1]^3*m[2]^2)/
             (705600*mB^4*\[Gamma]^8*(-1 + \[Gamma]^2)^(7/2)) + 
            ((-385875 + 2205000*\[Gamma]^2 - 10309600*\[Gamma]^4 + 48652100*
                \[Gamma]^6 + 3476793036*\[Gamma]^8 + 4271061195*\[Gamma]^10 - 
               5643026966*\[Gamma]^12 - 270429402*\[Gamma]^14 + 315622912*
                \[Gamma]^16)*m[1]^2*m[2]^3)/(705600*mB^4*\[Gamma]^7*
              (-1 + \[Gamma]^2)^(7/2)))*contribution["rad1"] + 
          ((-16*\[Gamma]*(7885 + 6877*\[Gamma]^2 - 2444*\[Gamma]^4 + 12*
                \[Gamma]^6)*m[1]^3*m[2]^2)/(45*mB^4*(-1 + \[Gamma]^2)^2) - 
            (32*(-860 - 5546*\[Gamma]^2 - 233*\[Gamma]^4 + 474*\[Gamma]^6)*
              m[1]^2*m[2]^3)/(45*mB^4*(-1 + \[Gamma]^2)^2))*contribution["rad2"]) + 
        basisFunction[4]*(((-32*\[Gamma]^2*(84 + 172*\[Gamma]^2 - 143*
                \[Gamma]^4 - 36*\[Gamma]^6 + 20*\[Gamma]^8)*m[1]^3*m[2]^2)/
             (mB^4*(-1 + \[Gamma]^2)^(9/2)) + (32*\[Gamma]*(24 + 197*
                \[Gamma]^2 - 49*\[Gamma]^4 - 95*\[Gamma]^6 + 16*\[Gamma]^8 + 
               4*\[Gamma]^10)*m[1]^2*m[2]^3)/(mB^4*(-1 + \[Gamma]^2)^(9/2)))*
           contribution["rad1"] + ((32*\[Gamma]*(-48 - 101*\[Gamma]^2 + 12*
                \[Gamma]^6)*m[1]^3*m[2]^2)/(mB^4*(-1 + \[Gamma]^2)^3) - 
            (32*(-8 - 91*\[Gamma]^2 - 56*\[Gamma]^4 + 14*\[Gamma]^6 + 4*
                \[Gamma]^8)*m[1]^2*m[2]^3)/(mB^4*(-1 + \[Gamma]^2)^3))*
           contribution["rad2"]))*v[2] + 
      (basisFunction[5]*((-45*(-120 + 711*\[Gamma]^2 + 5755*\[Gamma]^4 - 
             7035*\[Gamma]^6 + 945*\[Gamma]^8)*c["B", 1])/
           (256*mB^8*(-1 + \[Gamma]^2)^(3/2)) - 
          (27*(-440 + 5511*\[Gamma]^2 - 15500*\[Gamma]^4 + 22410*\[Gamma]^6 - 
             13300*\[Gamma]^8 + 1575*\[Gamma]^10)*c["E", 1])/
           (256*mB^8*(-1 + \[Gamma]^2)^(5/2)))*m[1]^2*m[2]^3*contribution["rad1"] + 
        basisFunction[13]*(((-2304*\[Gamma]*(3462 + 38503*\[Gamma]^2 + 67212*
                \[Gamma]^4 + 20508*\[Gamma]^6)*c["B", 1])/
             (mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4*Sqrt[-1 + 
                \[Gamma]^2]) - (4608*\[Gamma]*(1757 + 19383*\[Gamma]^2 + 
               33686*\[Gamma]^4 + 10254*\[Gamma]^6)*c["E", 1])/
             (mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*
           m[1]^3*m[2]^2 + ((-288*(-1816 - 46141*\[Gamma]^2 - 86732*
                \[Gamma]^4 + 5552*\[Gamma]^6 + 10432*\[Gamma]^8)*c["B", 1])/
             (mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4*Sqrt[-1 + 
                \[Gamma]^2]) - (288*(-1820 - 46127*\[Gamma]^2 - 86732*
                \[Gamma]^4 + 5552*\[Gamma]^6 + 10432*\[Gamma]^8)*c["E", 1])/
             (mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*
           m[1]^2*m[2]^3)*contribution["rad1"] - basisFunction[11]*
         (((-135*(10 - 127*\[Gamma]^2 - 840*\[Gamma]^4 + 525*\[Gamma]^6)*
              c["B", 1])/(64*mB^8*Sqrt[-1 + \[Gamma]^2]) - 
            (135*(22 - 391*\[Gamma]^2 + 953*\[Gamma]^4 - 1365*\[Gamma]^6 + 
               525*\[Gamma]^8)*c["E", 1])/(64*mB^8*(-1 + \[Gamma]^2)^(3/2)))*
           m[1]^3*m[2]^2 + ((-45*(120 + 9*\[Gamma] - 702*\[Gamma]^2 - 1505*
                \[Gamma]^3 - 7260*\[Gamma]^4 - 1785*\[Gamma]^5 + 5250*
                \[Gamma]^6 + 945*\[Gamma]^7)*c["B", 1])/(128*mB^8*
              (1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]) - 
            (27*(440 - 319*\[Gamma] - 5830*\[Gamma]^2 - 570*\[Gamma]^3 + 
               14930*\[Gamma]^4 + 1560*\[Gamma]^5 - 20850*\[Gamma]^6 - 4550*
                \[Gamma]^7 + 8750*\[Gamma]^8 + 1575*\[Gamma]^9)*c["E", 1])/
             (128*mB^8*(-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + 
                \[Gamma]^2]))*m[1]^2*m[2]^3)*contribution["rad1"] + 
        basisFunction[12]*(((-1152*\[Gamma]*(3462 + 38503*\[Gamma]^2 + 67212*
                \[Gamma]^4 + 20508*\[Gamma]^6)*c["B", 1])/
             (mB^8*(-1 + \[Gamma]^2)^5) - (2304*\[Gamma]*(1757 + 19383*
                \[Gamma]^2 + 33686*\[Gamma]^4 + 10254*\[Gamma]^6)*c["E", 1])/
             (mB^8*(-1 + \[Gamma]^2)^5))*m[1]^3*m[2]^2 + 
          ((9*(14877272 + 377981717*\[Gamma]^2 + 710492234*\[Gamma]^4 - 
               45371749*\[Gamma]^6 - 85651964*\[Gamma]^8 + 148475*
                \[Gamma]^10 - 49350*\[Gamma]^12 + 4725*\[Gamma]^14)*
              c["B", 1])/(512*mB^8*(-1 + \[Gamma]^2)^5) + 
            (9*(14908120 + 377891557*\[Gamma]^2 + 710427658*\[Gamma]^4 - 
               45305221*\[Gamma]^6 - 85679804*\[Gamma]^8 + 151755*
                \[Gamma]^10 - 49350*\[Gamma]^12 + 4725*\[Gamma]^14)*
              c["E", 1])/(512*mB^8*(-1 + \[Gamma]^2)^5))*m[1]^2*m[2]^3)*
         contribution["rad1"] + basisFunction[10]*
         (((-2304*\[Gamma]*(3462 + 38503*\[Gamma]^2 + 67212*\[Gamma]^4 + 
               20508*\[Gamma]^6)*c["B", 1])/(mB^8*(-1 + \[Gamma])^4*
              (1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]) - 
            (4608*\[Gamma]*(1757 + 19383*\[Gamma]^2 + 33686*\[Gamma]^4 + 
               10254*\[Gamma]^6)*c["E", 1])/(mB^8*(-1 + \[Gamma])^4*
              (1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*m[1]^3*m[2]^2 + 
          ((9*(14877272 + 377981717*\[Gamma]^2 + 710492234*\[Gamma]^4 - 
               45371749*\[Gamma]^6 - 85651964*\[Gamma]^8 + 148475*
                \[Gamma]^10 - 49350*\[Gamma]^12 + 4725*\[Gamma]^14)*
              c["B", 1])/(256*mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4*
              Sqrt[-1 + \[Gamma]^2]) + (9*(14908120 + 377891557*\[Gamma]^2 + 
               710427658*\[Gamma]^4 - 45305221*\[Gamma]^6 - 85679804*
                \[Gamma]^8 + 151755*\[Gamma]^10 - 49350*\[Gamma]^12 + 4725*
                \[Gamma]^14)*c["E", 1])/(256*mB^8*(-1 + \[Gamma])^4*
              (1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*m[1]^2*m[2]^3)*
         contribution["rad1"] + basisFunction[2]*
         ((((-3*(2425500 - 28738500*\[Gamma]^2 + 158681600*\[Gamma]^4 - 
                 541815400*\[Gamma]^6 + 1277572800*\[Gamma]^8 - 2197523440*
                  \[Gamma]^10 + 2719021760*\[Gamma]^12 - 25927167366*
                  \[Gamma]^14 - 157090690955*\[Gamma]^16 - 138908860242*
                  \[Gamma]^18 + 66850815801*\[Gamma]^20 + 30570170894*
                  \[Gamma]^22 + 22729303*\[Gamma]^24 - 7147830*\[Gamma]^26 + 
                 826875*\[Gamma]^28)*c["B", 1])/(4480*mB^8*\[Gamma]^13*
                (-1 + \[Gamma]^2)^(11/2)) - (3*(-11036025 + 130855725*
                  \[Gamma]^2 - 739659900*\[Gamma]^4 + 2659720000*\[Gamma]^6 - 
                 6837052600*\[Gamma]^8 + 13322740480*\[Gamma]^10 - 
                 20254727360*\[Gamma]^12 + 23303114240*\[Gamma]^14 - 
                 205334187312*\[Gamma]^16 - 1210944360152*\[Gamma]^18 - 
                 1060586163600*\[Gamma]^20 + 464881772488*\[Gamma]^22 + 
                 208939883632*\[Gamma]^24 + 184858424*\[Gamma]^26 - 
                 57182640*\[Gamma]^28 + 6615000*\[Gamma]^30)*c["E", 1])/(
                35840*mB^8*\[Gamma]^15*(-1 + \[Gamma]^2)^(11/2)))*m[1]^3*
             m[2]^2 + (((-2930852925 + 27036684675*\[Gamma]^2 - 112608761265*
                  \[Gamma]^4 + 274187728815*\[Gamma]^6 - 404490961875*
                  \[Gamma]^8 + 295247077125*\[Gamma]^10 + 277278506505*
                  \[Gamma]^12 - 63489575300151*\[Gamma]^14 - 1920021578832738*
                  \[Gamma]^16 - 6571993951608314*\[Gamma]^18 - 
                 1151901764954926*\[Gamma]^20 + 4609001277877818*\[Gamma]^
                   22 + 1144429086530764*\[Gamma]^24 + 9299838621332*
                  \[Gamma]^26 - 164058782040*\[Gamma]^28 + 50331648000*
                  \[Gamma]^30)*c["B", 1])/(20500480*mB^8*\[Gamma]^14*
                (-1 + \[Gamma]^2)^(11/2)) + (3*(-976950975 + 9012228225*
                  \[Gamma]^2 - 37586704155*\[Gamma]^4 + 91636950405*
                  \[Gamma]^6 - 135376065825*\[Gamma]^8 + 99111027015*
                  \[Gamma]^10 + 92896078275*\[Gamma]^12 - 21244045339517*
                  \[Gamma]^14 - 641920238226966*\[Gamma]^16 - 
                 2191975781551966*\[Gamma]^18 - 382019002029946*\[Gamma]^20 + 
                 1536512212063102*\[Gamma]^22 + 381425490595780*\[Gamma]^24 + 
                 3108143275228*\[Gamma]^26 - 54686260680*\[Gamma]^28 + 
                 16777216000*\[Gamma]^30)*c["E", 1])/(20500480*mB^8*
                \[Gamma]^14*(-1 + \[Gamma]^2)^(11/2)))*m[1]^2*m[2]^3)*
           contribution["rad1"] + (((384*(115360 + 3617372*\[Gamma]^2 + 
                 10536089*\[Gamma]^4 + 5061558*\[Gamma]^6 + 131932*
                  \[Gamma]^8 - 824*\[Gamma]^10 - 1632*\[Gamma]^12 + 
                 320*\[Gamma]^14)*c["B", 1])/(35*mB^8*(-1 + \[Gamma]^2)^4) + 
              (384*(117544 + 3645190*\[Gamma]^2 + 10561261*\[Gamma]^4 + 
                 5065114*\[Gamma]^6 + 130672*\[Gamma]^8 - 544*\[Gamma]^10 - 
                 1632*\[Gamma]^12 + 320*\[Gamma]^14)*c["E", 1])/(35*mB^8*
                (-1 + \[Gamma]^2)^4))*m[1]^3*m[2]^2 + 
            ((-768*\[Gamma]*(67804 + 587993*\[Gamma]^2 + 811692*\[Gamma]^4 + 
                 200416*\[Gamma]^6 + 2120*\[Gamma]^8)*c["B", 1])/(5*mB^8*
                (-1 + \[Gamma]^2)^4) - (384*\[Gamma]*(136559 + 1178303*
                  \[Gamma]^2 + 1623582*\[Gamma]^4 + 400816*\[Gamma]^6 + 
                 4240*\[Gamma]^8)*c["E", 1])/(5*mB^8*(-1 + \[Gamma]^2)^4))*
             m[1]^2*m[2]^3)*contribution["rad2"]) + basisFunction[4]*
         ((((-576*\[Gamma]^2*(-10386 - 108585*\[Gamma]^2 - 124630*
                  \[Gamma]^4 + 72900*\[Gamma]^6 + 41016*\[Gamma]^8)*
                c["B", 1])/(mB^8*(-1 + \[Gamma]^2)^(13/2)) - (1152*\[Gamma]^2*
                (-5271 - 54635*\[Gamma]^2 - 62292*\[Gamma]^4 + 
                 36610*\[Gamma]^6 + 20508*\[Gamma]^8)*c["E", 1])/(mB^8*
                (-1 + \[Gamma]^2)^(13/2)))*m[1]^3*m[2]^2 + 
            ((2304*\[Gamma]*(-498 - 16855*\[Gamma]^2 - 48467*\[Gamma]^4 - 
                 2329*\[Gamma]^6 + 22810*\[Gamma]^8 + 3584*\[Gamma]^10)*
                c["B", 1])/(mB^8*(-1 + \[Gamma]^2)^(13/2)) + (576*\[Gamma]*
                (-2013 - 67661*\[Gamma]^2 - 193887*\[Gamma]^4 - 
                 9190*\[Gamma]^6 + 91240*\[Gamma]^8 + 14336*\[Gamma]^10)*
                c["E", 1])/(mB^8*(-1 + \[Gamma]^2)^(13/2)))*m[1]^2*m[2]^3)*
           contribution["rad1"] + (((576*\[Gamma]*(6340 + 60535*\[Gamma]^2 + 
                 93024*\[Gamma]^4 + 25436*\[Gamma]^6)*c["B", 1])/(mB^8*
                (-1 + \[Gamma]^2)^5) + (576*\[Gamma]*(6422 + 60843*
                  \[Gamma]^2 + 93184*\[Gamma]^4 + 25436*\[Gamma]^6)*
                c["E", 1])/(mB^8*(-1 + \[Gamma]^2)^5))*m[1]^3*m[2]^2 + 
            ((-1152*(332 + 12897*\[Gamma]^2 + 50966*\[Gamma]^4 + 
                 41092*\[Gamma]^6 + 6048*\[Gamma]^8)*c["B", 1])/(mB^8*
                (-1 + \[Gamma]^2)^5) - (576*(671 + 25909*\[Gamma]^2 + 
                 102040*\[Gamma]^4 + 82184*\[Gamma]^6 + 12096*\[Gamma]^8)*
                c["E", 1])/(mB^8*(-1 + \[Gamma]^2)^5))*m[1]^2*m[2]^3)*
           contribution["rad2"]) + basisFunction[1]*
         (((((8404357500 - 93975997500*\[Gamma]^2 + 487928133000*\[Gamma]^4 - 
                 1560102621000*\[Gamma]^6 + 3426333094800*\[Gamma]^8 - 
                 5450507924400*\[Gamma]^10 + 10019437957970*\[Gamma]^12 + 
                 112375997536841*\[Gamma]^14 + 342988172833706*\[Gamma]^16 + 
                 28023499496665*\[Gamma]^18 - 98759838430370*\[Gamma]^20 - 
                 5040581928245*\[Gamma]^22 + 71234201094*\[Gamma]^24 + 
                 28250753619*\[Gamma]^26 - 4022599680*\[Gamma]^28)*c["B", 1])/
               (5174400*mB^8*\[Gamma]^12*(-1 + \[Gamma]^2)^(11/2)) + 
              ((-38239826625 + 427921869375*\[Gamma]^2 - 2281039402950*
                  \[Gamma]^4 + 7731655747200*\[Gamma]^6 - 18721588809000*
                  \[Gamma]^8 + 34283364284400*\[Gamma]^10 - 48715961817600*
                  \[Gamma]^12 + 80312892004240*\[Gamma]^14 + 805511574014920*
                  \[Gamma]^16 + 2480366647470160*\[Gamma]^18 + 
                 371987227034312*\[Gamma]^20 - 575414296618768*\[Gamma]^22 - 
                 32417713037608*\[Gamma]^24 + 261289488432*\[Gamma]^26 + 
                 226006028952*\[Gamma]^28 - 32180797440*\[Gamma]^30)*
                c["E", 1])/(41395200*mB^8*\[Gamma]^14*(-1 + \[Gamma]^2)^
                 (11/2)))*m[1]^3*m[2]^2 + 
            (((132020270006625 - 1129853947847625*\[Gamma]^2 + 
                 4330960821061875*\[Gamma]^4 - 9558322332884325*\[Gamma]^6 + 
                 12188657683086885*\[Gamma]^8 - 5866897472691255*\[Gamma]^
                   10 - 15628544661124395*\[Gamma]^12 - 24114300608278105363*
                  \[Gamma]^14 - 187070459241796466332*\[Gamma]^16 - 
                 119742676702426703626*\[Gamma]^18 + 173206910452767369874*
                  \[Gamma]^20 + 67568420985619661074*\[Gamma]^22 + 
                 1321746993651270952*\[Gamma]^24 + 11321721157993476*
                  \[Gamma]^26 - 4871197053419520*\[Gamma]^28 + 
                 864554770759680*\[Gamma]^30)*c["B", 1])/(923444121600*mB^8*
                \[Gamma]^13*(-1 + \[Gamma]^2)^(11/2)) + ((44006756668875 - 
                 376617982615875*\[Gamma]^2 + 1445926145288625*\[Gamma]^4 - 
                 3195450101618775*\[Gamma]^6 + 4081442552081895*\[Gamma]^8 - 
                 1975317000942285*\[Gamma]^10 - 5242491942352665*\[Gamma]^
                   12 - 8069327166787800817*\[Gamma]^14 - 
                 62429336869945262740*\[Gamma]^16 - 39852529525126432014*
                  \[Gamma]^18 + 57756732338231482502*\[Gamma]^20 + 
                 22509342461670251462*\[Gamma]^22 + 452624264374043064*
                  \[Gamma]^24 - 3198801486932308*\[Gamma]^26 + 
                 571763175981056*\[Gamma]^28)*c["E", 1])/(307814707200*mB^8*
                \[Gamma]^13*(-1 + \[Gamma]^2)^(11/2)))*m[1]^2*m[2]^3)*
           contribution["rad1"] + (((64*\[Gamma]*(148227264 + 973573380*
                  \[Gamma]^2 + 857172375*\[Gamma]^4 + 66316260*\[Gamma]^6 - 
                 1668440*\[Gamma]^8 - 388784*\[Gamma]^10 + 86320*\[Gamma]^12)*
                c["B", 1])/(1225*mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4) + 
              (64*\[Gamma]*(30003248 + 195409062*\[Gamma]^2 + 171651503*
                  \[Gamma]^4 + 13178244*\[Gamma]^6 - 296000*\[Gamma]^8 - 
                 88912*\[Gamma]^10 + 19280*\[Gamma]^12)*c["E", 1])/(245*mB^8*
                (-1 + \[Gamma])^4*(1 + \[Gamma])^4))*m[1]^3*m[2]^2 + 
            ((-128*(1289984 + 36648180*\[Gamma]^2 + 95489655*\[Gamma]^4 + 
                 40658270*\[Gamma]^6 + 1261920*\[Gamma]^8 + 12056*
                  \[Gamma]^10 - 8720*\[Gamma]^12 + 1280*\[Gamma]^14)*
                c["B", 1])/(175*mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4) + 
              (64*(-2608384 - 73557689*\[Gamma]^2 - 191062335*\[Gamma]^4 - 
                 81289280*\[Gamma]^6 - 2562100*\[Gamma]^8 + 9504*\[Gamma]^
                   10 + 2784*\[Gamma]^12)*c["E", 1])/(175*mB^8*
                (-1 + \[Gamma])^4*(1 + \[Gamma])^4))*m[1]^2*m[2]^3)*
           contribution["rad2"]))*v[2] + 
      (basisFunction[5]*((-45*\[Gamma]*(-711 - 1195*\[Gamma]^2 - 
             1605*\[Gamma]^4 + 3255*\[Gamma]^6)*c["B", 2])/
           (256*mB^8*(-1 + \[Gamma]^2)^(3/2)) - 
          (27*\[Gamma]*(-1231 + 860*\[Gamma]^2 + 2790*\[Gamma]^4 - 
             8100*\[Gamma]^6 + 5425*\[Gamma]^8)*c["E", 2])/
           (256*mB^8*(-1 + \[Gamma]^2)^(5/2)))*m[1]^3*m[2]^2*contribution["rad1"] - 
        basisFunction[11]*(((45*(-60 - 771*\[Gamma] - 882*\[Gamma]^2 - 2077*
                \[Gamma]^3 - 600*\[Gamma]^4 - 2205*\[Gamma]^5 - 1050*
                \[Gamma]^6 + 2205*\[Gamma]^7)*c["B", 2])/
             (128*mB^8*(1 + \[Gamma])*Sqrt[-1 + \[Gamma]^2]) + 
            (27*(-220 - 1451*\[Gamma] - 70*\[Gamma]^2 + 790*\[Gamma]^3 - 1270*
                \[Gamma]^4 + 1520*\[Gamma]^5 + 750*\[Gamma]^6 - 7350*
                \[Gamma]^7 - 1750*\[Gamma]^8 + 3675*\[Gamma]^9)*c["E", 2])/
             (128*mB^8*(-1 + \[Gamma])*(1 + \[Gamma])^2*Sqrt[-1 + 
                \[Gamma]^2]))*m[1]^3*m[2]^2 + 
          ((135*\[Gamma]*(-137 - 470*\[Gamma]^2 + 175*\[Gamma]^4)*c["B", 2])/
             (64*mB^8*Sqrt[-1 + \[Gamma]^2]) + 
            (135*\[Gamma]*(-199 + 413*\[Gamma]^2 - 645*\[Gamma]^4 + 175*
                \[Gamma]^6)*c["E", 2])/(64*mB^8*(-1 + \[Gamma]^2)^(3/2)))*
           m[1]^2*m[2]^3)*contribution["rad1"] + basisFunction[12]*
         (((9*\[Gamma]*(-37405 - 193434194*\[Gamma]^2 - 560332035*
                \[Gamma]^4 - 218654076*\[Gamma]^6 + 66925*\[Gamma]^8 - 56850*
                \[Gamma]^10 + 16275*\[Gamma]^12)*c["B", 2])/
             (512*mB^8*(-1 + \[Gamma]^2)^5) + (27*\[Gamma]*(56113 - 64516870*
                \[Gamma]^2 - 186777761*\[Gamma]^4 - 72888852*\[Gamma]^6 + 
               24415*\[Gamma]^8 - 18950*\[Gamma]^10 + 5425*\[Gamma]^12)*
              c["E", 2])/(512*mB^8*(-1 + \[Gamma]^2)^5))*m[1]^3*m[2]^2 + 
          ((1152*(584 + 19349*\[Gamma]^2 + 63432*\[Gamma]^4 + 41392*
                \[Gamma]^6 + 4928*\[Gamma]^8)*c["B", 2])/
             (mB^8*(-1 + \[Gamma]^2)^5) + (1152*(606 + 19597*\[Gamma]^2 + 
               63637*\[Gamma]^4 + 41392*\[Gamma]^6 + 4928*\[Gamma]^8)*
              c["E", 2])/(mB^8*(-1 + \[Gamma]^2)^5))*m[1]^2*m[2]^3)*
         contribution["rad1"] + basisFunction[13]*
         (((-288*\[Gamma]*(5 + 23612*\[Gamma]^2 + 68400*\[Gamma]^4 + 26688*
                \[Gamma]^6)*c["B", 2])/(mB^8*(-1 + \[Gamma])^4*
              (1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]) - 
            (864*\[Gamma]*(-7 + 7876*\[Gamma]^2 + 22800*\[Gamma]^4 + 8896*
                \[Gamma]^6)*c["E", 2])/(mB^8*(-1 + \[Gamma])^4*
              (1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*m[1]^3*m[2]^2 + 
          ((2304*(584 + 19349*\[Gamma]^2 + 63432*\[Gamma]^4 + 41392*
                \[Gamma]^6 + 4928*\[Gamma]^8)*c["B", 2])/
             (mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4*Sqrt[-1 + 
                \[Gamma]^2]) + (2304*(606 + 19597*\[Gamma]^2 + 63637*
                \[Gamma]^4 + 41392*\[Gamma]^6 + 4928*\[Gamma]^8)*c["E", 2])/
             (mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*
           m[1]^2*m[2]^3)*contribution["rad1"] + basisFunction[10]*
         (((9*\[Gamma]*(-37405 - 193434194*\[Gamma]^2 - 560332035*
                \[Gamma]^4 - 218654076*\[Gamma]^6 + 66925*\[Gamma]^8 - 56850*
                \[Gamma]^10 + 16275*\[Gamma]^12)*c["B", 2])/
             (256*mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4*Sqrt[-1 + 
                \[Gamma]^2]) + (27*\[Gamma]*(56113 - 64516870*\[Gamma]^2 - 
               186777761*\[Gamma]^4 - 72888852*\[Gamma]^6 + 24415*
                \[Gamma]^8 - 18950*\[Gamma]^10 + 5425*\[Gamma]^12)*c["E", 2])/
             (256*mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4*Sqrt[-1 + 
                \[Gamma]^2]))*m[1]^3*m[2]^2 + 
          ((2304*(584 + 19349*\[Gamma]^2 + 63432*\[Gamma]^4 + 41392*
                \[Gamma]^6 + 4928*\[Gamma]^8)*c["B", 2])/
             (mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4*Sqrt[-1 + 
                \[Gamma]^2]) + (2304*(606 + 19597*\[Gamma]^2 + 63637*
                \[Gamma]^4 + 41392*\[Gamma]^6 + 4928*\[Gamma]^8)*c["E", 2])/
             (mB^8*(-1 + \[Gamma])^4*(1 + \[Gamma])^4*Sqrt[-1 + \[Gamma]^2]))*
           m[1]^2*m[2]^3)*contribution["rad1"] + basisFunction[4]*
         ((((-1152*\[Gamma]^2*(-5313 - 59563*\[Gamma]^2 - 83450*\[Gamma]^4 + 
                 30448*\[Gamma]^6 + 32128*\[Gamma]^8 + 2240*\[Gamma]^10)*
                c["B", 2])/(mB^8*(-1 + \[Gamma]^2)^(13/2)) - (576*\[Gamma]^2*
                (-10737 - 119352*\[Gamma]^2 - 166754*\[Gamma]^4 + 
                 60932*\[Gamma]^6 + 64256*\[Gamma]^8 + 4480*\[Gamma]^10)*
                c["E", 2])/(mB^8*(-1 + \[Gamma]^2)^(13/2)))*m[1]^3*m[2]^2 + 
            ((576*\[Gamma]*(-1752 - 56879*\[Gamma]^2 - 151598*\[Gamma]^4 + 
                 2688*\[Gamma]^6 + 68000*\[Gamma]^8 + 9856*\[Gamma]^10)*
                c["B", 2])/(mB^8*(-1 + \[Gamma]^2)^(13/2)) + (576*\[Gamma]*
                (-1818 - 57579*\[Gamma]^2 - 151717*\[Gamma]^4 + 
                 3098*\[Gamma]^6 + 68000*\[Gamma]^8 + 9856*\[Gamma]^10)*
                c["E", 2])/(mB^8*(-1 + \[Gamma]^2)^(13/2)))*m[1]^2*m[2]^3)*
           contribution["rad1"] + (((1152*\[Gamma]*(3210 + 32051*\[Gamma]^2 + 
                 54746*\[Gamma]^4 + 20208*\[Gamma]^6 + 1120*\[Gamma]^8)*
                c["B", 2])/(mB^8*(-1 + \[Gamma]^2)^5) + (576*\[Gamma]*
                (6487 + 64247*\[Gamma]^2 + 109510*\[Gamma]^4 + 
                 40416*\[Gamma]^6 + 2240*\[Gamma]^8)*c["E", 2])/(mB^8*
                (-1 + \[Gamma]^2)^5))*m[1]^3*m[2]^2 + 
            ((-576*(584 + 22227*\[Gamma]^2 + 85464*\[Gamma]^4 + 
                 67204*\[Gamma]^6 + 9856*\[Gamma]^8)*c["B", 2])/(mB^8*
                (-1 + \[Gamma]^2)^5) - (576*(606 + 22505*\[Gamma]^2 + 
                 85714*\[Gamma]^4 + 67204*\[Gamma]^6 + 9856*\[Gamma]^8)*
                c["E", 2])/(mB^8*(-1 + \[Gamma]^2)^5))*m[1]^2*m[2]^3)*
           contribution["rad2"]) + basisFunction[2]*
         (((((-7890757875 + 82705547925*\[Gamma]^2 - 404992162575*
                  \[Gamma]^4 + 1230059896065*\[Gamma]^6 - 2576307498765*
                  \[Gamma]^8 + 3869915844795*\[Gamma]^10 - 4147028390505*
                  \[Gamma]^12 + 2758410589935*\[Gamma]^14 + 284233387115058*
                  \[Gamma]^16 + 3829046046967370*\[Gamma]^18 + 
                 6211324875664894*\[Gamma]^20 - 2611483147109658*\[Gamma]^
                   22 - 3422762064363676*\[Gamma]^24 - 346792590713828*
                  \[Gamma]^26 + 107680460040*\[Gamma]^28 - 42385710000*
                  \[Gamma]^30)*c["B", 2])/(20500480*mB^8*\[Gamma]^15*
                (-1 + \[Gamma]^2)^(11/2)) - (3*(2630252625 - 27568515975*
                  \[Gamma]^2 + 135754143525*\[Gamma]^4 - 416034774155*
                  \[Gamma]^6 + 879896272255*\[Gamma]^8 - 1332036130425*
                  \[Gamma]^10 + 1432828752355*\[Gamma]^12 - 949073850725*
                  \[Gamma]^14 - 95422175636486*\[Gamma]^16 - 1279065075116238*
                  \[Gamma]^18 - 2069047527404138*\[Gamma]^20 + 
                 871298055704350*\[Gamma]^22 + 1140899090456756*\[Gamma]^24 + 
                 115600587066956*\[Gamma]^26 - 35893486680*\[Gamma]^28 + 
                 14128570000*\[Gamma]^30)*c["E", 2])/(20500480*mB^8*
                \[Gamma]^15*(-1 + \[Gamma]^2)^(11/2)))*m[1]^3*m[2]^2 + 
            ((3*(-808500 + 9540300*\[Gamma]^2 - 52155600*\[Gamma]^4 + 
                 175161000*\[Gamma]^6 - 400524320*\[Gamma]^8 + 681975280*
                  \[Gamma]^10 - 6436072512*\[Gamma]^12 - 95299929377*
                  \[Gamma]^14 - 182689526220*\[Gamma]^16 - 628845133*
                  \[Gamma]^18 + 53259761104*\[Gamma]^20 + 8285441733*
                  \[Gamma]^22 - 3992580*\[Gamma]^24 + 275625*\[Gamma]^26)*
                c["B", 2])/(4480*mB^8*\[Gamma]^12*(-1 + \[Gamma]^2)^(11/2)) + 
              (3*(4729725 - 52673775*\[Gamma]^2 + 277969650*\[Gamma]^4 - 
                 931666400*\[Gamma]^6 + 2241719200*\[Gamma]^8 - 4104304960*
                  \[Gamma]^10 + 6083051520*\[Gamma]^12 - 55338871296*
                  \[Gamma]^14 - 821318163080*\[Gamma]^16 - 1437184847712*
                  \[Gamma]^18 + 228023297432*\[Gamma]^20 + 314304409472*
                  \[Gamma]^22 - 23309723736*\[Gamma]^24 - 31940640*
                  \[Gamma]^26 + 2205000*\[Gamma]^28)*c["E", 2])/(35840*mB^8*
                \[Gamma]^14*(-1 + \[Gamma]^2)^(11/2)))*m[1]^2*m[2]^3)*
           contribution["rad1"] + (((768*(8240 + 267114*\[Gamma]^2 + 842143*
                  \[Gamma]^4 + 505132*\[Gamma]^6 + 47396*\[Gamma]^8)*
                c["B", 2])/(5*mB^8*(-1 + \[Gamma]^2)^4) + 
              (384*(16792 + 536631*\[Gamma]^2 + 1685025*\[Gamma]^4 + 
                 1010264*\[Gamma]^6 + 94788*\[Gamma]^8)*c["E", 2])/(5*mB^8*
                (-1 + \[Gamma]^2)^4))*m[1]^3*m[2]^2 + 
            ((-384*\[Gamma]*(827032 + 6977989*\[Gamma]^2 + 9353398*
                  \[Gamma]^4 + 2274212*\[Gamma]^6 + 28856*\[Gamma]^8 - 
                 1632*\[Gamma]^10 + 320*\[Gamma]^12)*c["B", 2])/(35*mB^8*
                (-1 + \[Gamma]^2)^4) - (384*\[Gamma]*(844686 + 7014207*
                  \[Gamma]^2 + 9358340*\[Gamma]^4 + 2272868*\[Gamma]^6 + 
                 29136*\[Gamma]^8 - 1632*\[Gamma]^10 + 320*\[Gamma]^12)*
                c["E", 2])/(35*mB^8*(-1 + \[Gamma]^2)^4))*m[1]^2*m[2]^3)*
           contribution["rad2"]) + basisFunction[1]*
         (((((355439188479375 - 3488511947295375*\[Gamma]^2 + 
                 15948791926192125*\[Gamma]^4 - 45070564973308875*
                  \[Gamma]^6 + 87281964106011675*\[Gamma]^8 - 
                 119547745510378185*\[Gamma]^10 + 113311097268924555*
                  \[Gamma]^12 + 1705298552951650795*\[Gamma]^14 + 
                 71756931629935007452*\[Gamma]^16 + 224101907451786225562*
                  \[Gamma]^18 - 28407456579768564994*\[Gamma]^20 - 
                 156388406996734259314*\[Gamma]^22 - 23952285255645765784*
                  \[Gamma]^24 - 9676585639166676*\[Gamma]^26 - 
                 21714994340278416*\[Gamma]^28 + 6051883395317760*
                  \[Gamma]^30 - 864554770759680*\[Gamma]^32)*c["B", 2])/(
                923444121600*mB^8*\[Gamma]^14*(-1 + \[Gamma]^2)^(11/2)) + 
              ((118479729493125 - 1162837315765125*\[Gamma]^2 + 
                 5350352049417375*\[Gamma]^4 - 15271733337485625*\[Gamma]^6 + 
                 29883214122987225*\[Gamma]^8 - 41238499242735795*
                  \[Gamma]^10 + 39178870546000185*\[Gamma]^12 + 
                 573079313541720889*\[Gamma]^14 + 24002392465234128468*
                  \[Gamma]^16 + 74670188757825991230*\[Gamma]^18 - 
                 9479568623162249558*\[Gamma]^20 - 52176085763089315302*
                  \[Gamma]^22 - 7934005375254471816*\[Gamma]^24 - 
                 41199893982243740*\[Gamma]^26 + 11836632424083408*
                  \[Gamma]^28 - 3587600006774784*\[Gamma]^30 + 
                 432277385379840*\[Gamma]^32)*c["E", 2])/(307814707200*mB^8*
                \[Gamma]^14*(-1 + \[Gamma]^2)^(11/2)))*m[1]^3*m[2]^2 + 
            (((2801452500 - 31189504500*\[Gamma]^2 + 160175169000*
                  \[Gamma]^4 - 502803239400*\[Gamma]^6 + 1065604940400*
                  \[Gamma]^8 - 1691314086000*\[Gamma]^10 - 45492813162611*
                  \[Gamma]^12 - 276057983912936*\[Gamma]^14 - 183626692012163*
                  \[Gamma]^16 + 80677935022760*\[Gamma]^18 + 37979153785415*
                  \[Gamma]^20 + 1055154993536*\[Gamma]^22 - 65127007089*
                  \[Gamma]^24 + 7474249728*\[Gamma]^26 - 605552640*
                  \[Gamma]^28)*c["B", 2])/(5174400*mB^8*\[Gamma]^11*
                (-1 + \[Gamma]^2)^(11/2)) + ((-16388497125 + 171588965625*
                  \[Gamma]^2 - 850228948800*\[Gamma]^4 + 2675963436300*
                  \[Gamma]^6 - 6052319750400*\[Gamma]^8 + 10392571543200*
                  \[Gamma]^10 - 14593313750400*\[Gamma]^12 - 457144079090968*
                  \[Gamma]^14 - 2424582376882240*\[Gamma]^16 - 
                 642716301333016*\[Gamma]^18 + 661119255873088*\[Gamma]^20 - 
                 220161508678472*\[Gamma]^22 - 11993191691264*\[Gamma]^24 + 
                 207821595768*\[Gamma]^26 + 59793997824*\[Gamma]^28 - 
                 4844421120*\[Gamma]^30)*c["E", 2])/(41395200*mB^8*
                \[Gamma]^13*(-1 + \[Gamma]^2)^(11/2)))*m[1]^2*m[2]^3)*
           contribution["rad1"] + (((128*\[Gamma]*(10741664 + 74737350*\[Gamma]^2 + 
                 77369805*\[Gamma]^4 + 12482570*\[Gamma]^6 + 
                 8220*\[Gamma]^8 + 18776*\[Gamma]^10 - 7040*\[Gamma]^12 + 
                 1280*\[Gamma]^14)*c["B", 2])/(175*mB^8*(-1 + \[Gamma])^4*
                (1 + \[Gamma])^4) - (64*\[Gamma]*(-21687952 - 149599361*
                  \[Gamma]^2 - 154837965*\[Gamma]^4 - 24820490*\[Gamma]^6 - 
                 160540*\[Gamma]^8 + 58392*\[Gamma]^10 - 23424*\[Gamma]^12 + 
                 3840*\[Gamma]^14)*c["E", 2])/(175*mB^8*(-1 + \[Gamma])^4*
                (1 + \[Gamma])^4))*m[1]^3*m[2]^2 + 
            ((-64*(15903744 + 440325000*\[Gamma]^2 + 1110850275*\[Gamma]^4 + 
                 460776060*\[Gamma]^6 + 15883360*\[Gamma]^8 - 482864*
                  \[Gamma]^10 + 62800*\[Gamma]^12)*c["B", 2])/(1225*mB^8*
                (-1 + \[Gamma])^4*(1 + \[Gamma])^4) - (64*(16459264 + 
                 444753606*\[Gamma]^2 + 1111828105*\[Gamma]^4 + 461172750*
                  \[Gamma]^6 + 15330920*\[Gamma]^8 - 102344*\[Gamma]^10 - 
                 87056*\[Gamma]^12 + 26880*\[Gamma]^14)*c["E", 2])/(1225*mB^8*
                (-1 + \[Gamma])^4*(1 + \[Gamma])^4))*m[1]^2*m[2]^3)*
           contribution["rad2"]))*v[2]))


(* ::Section::Closed:: *)
(*Basis Functions*)


basisFunction[1] = 1
 
basisFunction[2] = -(ArcCosh[\[Gamma]]/Sqrt[-1 + \[Gamma]^2])
 
basisFunction[3] = Log[(1 + \[Gamma])/2]
 
basisFunction[4] = ArcCosh[\[Gamma]]^2
 
basisFunction[5] = -((ArcCosh[\[Gamma]]*Log[(1 + \[Gamma])/2])/
     Sqrt[-1 + \[Gamma]^2])
 
basisFunction[6] = Log[\[Gamma]]
 
basisFunction[7] = Log[(1 + \[Gamma])/2]^2
 
basisFunction[8] = PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])]
 
basisFunction[9] = PolyLog[2, (1 - \[Gamma])/(1 + \[Gamma])]
 
basisFunction[10] = -((ArcCosh[\[Gamma]]*Log[\[Gamma]])/Sqrt[-1 + \[Gamma]^2])
 
basisFunction[11] = 
   -1/4*(-4*PolyLog[2, Sqrt[(-1 + \[Gamma])/(1 + \[Gamma])]] + 
      PolyLog[2, (-1 + \[Gamma])/(1 + \[Gamma])])/Sqrt[-1 + \[Gamma]^2]
 
basisFunction[12] = -1/4*Pi^2 + 2*ArcCosh[\[Gamma]]*Log[2] + 
    PolyLog[2, -(\[Gamma] - Sqrt[-1 + \[Gamma]^2])^2] - 
    4*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]]
 
basisFunction[13] = (-2*ArcCosh[\[Gamma]]*Log[2] + 
     PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]] + 
     (Pi^2 + 3*ArcCosh[\[Gamma]]^2 + 
       6*PolyLog[2, -\[Gamma] + Sqrt[-1 + \[Gamma]^2]])/6)/
    Sqrt[-1 + \[Gamma]^2]
 
basisFunction[14] = EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]^2
 
basisFunction[15] = EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]^2
 
basisFunction[16] = EllipticE[(-1 + \[Gamma])/(1 + \[Gamma])]*
    EllipticK[(-1 + \[Gamma])/(1 + \[Gamma])]
 
basisFunction[17] = Log[(-1 + \[Gamma])/2]
 
basisFunction[18] = -((ArcCosh[\[Gamma]]*Log[(-1 + \[Gamma])/2])/
     Sqrt[-1 + \[Gamma]^2])
 
basisFunction[19] = Log[(-1 + \[Gamma])/2]*Log[(1 + \[Gamma])/2]
















